Entanglement formation under random interactions

The temporal evolution of the entanglement between two qubits evolving by random interactions is studied analytically and numerically. Two different types of randomness are investigated. Firstly we analyze an ensemble of systems with randomly chosen but time-independent interaction Hamiltonians. Secondly we consider the case of a temporally fluctuating Hamiltonian, where the unitary evolution can be understood as a random walk on the SU (4) group manifold. As a by-product we compute the metric tensor and its inverse as well as the Laplace-Beltrami for SU (4).

==> supplement.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    222546,       6440]
NotebookOptionsPosition[    206085,       5939]
NotebookOutlinePosition[    206518,       5956]
CellTagsIndexPosition[    206475,       5953]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Entanglement formation under random interactions", "Title",
 CellChangeTimes->{{3.6196892272106133`*^9, 3.619689232978293*^9}, {
  3.619689299881256*^9, 3.6196893164133043`*^9}, {3.631622451728096*^9, 
  3.631622455118781*^9}}],

Cell["\<\
Supplemental material
by Christoph Wick, Jaegon Um, and Haye Hinrichsen\
\>", "Subtitle",
 CellChangeTimes->{{3.647150856156166*^9, 3.6471508608185663`*^9}}],

Cell["\<\
This Mathematica notebook
\t- provides exact solutions presented in the paper
\t- shows how to compute the metric of SU(4) and its inverse
\t- constructs the Laplace-Beltrami-Operator \[CapitalDelta].
The metric G and its inverse H were calculated entry by entry. The \
presimplified results for G and H are loaded from the files H.math and G.math.

The evaluation time on an intel core i7 processor is approximately 25 \
minutes. Longer calculations are commented out.\
\>", "Text",
 CellChangeTimes->{{3.631622172278516*^9, 3.631622175949905*^9}, {
   3.6316223264805813`*^9, 3.631622330132208*^9}, {3.6316224637011757`*^9, 
   3.631622473613093*^9}, {3.631622712000636*^9, 3.631622726632015*^9}, {
   3.631626833341267*^9, 3.631626963596032*^9}, {3.6316269951678247`*^9, 
   3.63162704965388*^9}, {3.647150853634418*^9, 3.647150869898706*^9}, {
   3.647159197127014*^9, 3.647159206431246*^9}, {3.647162708370278*^9, 
   3.647162708579159*^9}, 3.653649825633123*^9, {3.653821976612352*^9, 
   3.653821977028887*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["1. General definitions", "Chapter"]], "Subtitle",
 CellChangeTimes->{{3.619689240369845*^9, 3.6196892707911654`*^9}, 
   3.6316224953780613`*^9, 3.647150608362361*^9}],

Cell[CellGroupData[{

Cell["Technical definitions", "Section",
 CellChangeTimes->{{3.619695335063664*^9, 3.619695344450719*^9}}],

Cell[CellGroupData[{

Cell["\<\
Reading and writing expressions in the current directory of the notebook\
\>", "Subsubsection",
 CellChangeTimes->{{3.619695351600432*^9, 3.619695376177396*^9}, {
  3.619696911685232*^9, 3.619696919941183*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WriteExpr", "[", 
    RowBox[{"filename_", ",", "expr_"}], "]"}], ":=", 
   RowBox[{"Export", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], " ", "<>", " ", "filename", 
      "<>", "\"\<.math\>\""}], ",", 
     RowBox[{"ToString", "[", 
      RowBox[{"expr", "//", "InputForm"}], "]"}], ",", "\"\<String\>\""}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ReadExpr", "[", "filename_", "]"}], ":=", 
   RowBox[{"ToExpression", "[", 
    RowBox[{"Import", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], " ", "<>", " ", "filename", 
       "<>", "\"\<.math\>\""}], ",", "\"\<String\>\""}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ReadExpr", "[", 
    RowBox[{"filename_", ",", "expr_"}], "]"}], ":=", 
   RowBox[{"expr", "=", 
    RowBox[{"ReadExpr", "[", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], " ", "<>", " ", "filename"}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.619695218654215*^9, 3.6196953114806223`*^9}, {
   3.619695495327244*^9, 3.6196955576952744`*^9}, 3.619695602196035*^9, {
   3.619696801576686*^9, 3.619696824606555*^9}, {3.6196968997798433`*^9, 
   3.6196969019165173`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Miscellaneous", "Subsubsection",
 CellChangeTimes->{{3.619698237034973*^9, 3.619698246532852*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ZeroMatrix", "[", "n_", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", "n", "}"}], ",", 
     RowBox[{"{", "n", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Alpha]", "i"], "\[Rule]", 
      RowBox[{"RandomReal", "[", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "15"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"varnum", ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Alpha]", "i"], "\[Rule]", 
      RowBox[{"RandomReal", "[", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "15"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.619698251290045*^9, 3.619698268021649*^9}, {
  3.6317805250385637`*^9, 3.6317805432403708`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute the entanglement of formation of a two-qubit state", \
"Subsubsection",
 CellChangeTimes->{{3.6317754525445433`*^9, 3.631775474337405*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["E", "F"], "[", "\[Rho]_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "sysy", ",", "\[CapitalLambda]", ",", "\[Lambda]", ",", "a", ",", "b", 
       ",", "ent"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"sysy", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}]}], 
        "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[CapitalLambda]", "=", 
       RowBox[{"\[Rho]", ".", "sysy", ".", 
        RowBox[{"Conjugate", "[", "\[Rho]", "]"}], ".", "sysy"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"\[Lambda]", "=", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"Sort", "[", 
          RowBox[{
           RowBox[{"Eigenvalues", "[", "\[CapitalLambda]", "]"}], ",", 
           "Greater"}], "]"}], "]"}], "//", "Re"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"a", "=", 
       RowBox[{"Max", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "-", 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "-", 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "-", 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"b", "=", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "+", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "*", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}], "]"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ent", "[", "p_", "]"}], "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"p", "\[Equal]", "0"}], ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "p"}], "*", 
          RowBox[{"Log", "[", "p", "]"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ent", "[", "b", "]"}], "+", 
       RowBox[{"ent", "[", 
        RowBox[{"1", "-", "b"}], "]"}]}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.631764676921418*^9, 3.6317647196131144`*^9}, {
   3.631764762842552*^9, 3.6317648171327753`*^9}, {3.631764866001706*^9, 
   3.631764972453989*^9}, {3.631765032496118*^9, 3.631765048114676*^9}, {
   3.631765086288856*^9, 3.631765099384791*^9}, {3.631765304484592*^9, 
   3.6317653153772573`*^9}, {3.631765352274692*^9, 3.631765449545332*^9}, 
   3.631775478503443*^9, {3.646995334562529*^9, 3.64699533780683*^9}, {
   3.647164855961136*^9, 3.6471648917147083`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute the partial trace", "Subsubsection",
 CellChangeTimes->{{3.646999787341164*^9, 3.646999794149543*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PartialTrace", "[", 
   RowBox[{
   "M_List", ",", "d1_Integer", ",", "d2_Integer", ",", "d3_Integer"}], "]"}],
   ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"MatrixQ", "[", "M", "]"}], ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Tr", "[", 
          RowBox[{"#", ",", "Plus", ",", "2"}], "]"}], "&"}], ",", 
        RowBox[{"Partition", "[", 
         RowBox[{
          RowBox[{"Partition", "[", 
           RowBox[{"M", ",", 
            RowBox[{"{", 
             RowBox[{"d3", ",", "d3"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"d2", ",", "d2"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", "2", "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "4"}], "}"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{"#", ",", "Plus", ",", "1"}], "]"}], "&"}], ",", 
       RowBox[{"Partition", "[", 
        RowBox[{
         RowBox[{"Partition", "[", 
          RowBox[{"M", ",", "d3"}], "]"}], ",", "d2"}], "]"}]}], "]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.646999795355048*^9, 3.6469997953563147`*^9}}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["2. Random unitary transformations in four \
dimensions", "Chapter"]], "Chapter",
 CellChangeTimes->{{3.619689240369845*^9, 3.6196892707911654`*^9}, 
   3.6316224953780613`*^9, {3.631715418010779*^9, 3.631715429378196*^9}, {
   3.64699977326866*^9, 3.646999784125248*^9}}],

Cell[CellGroupData[{

Cell["The SU (4) generators", "Section",
 CellChangeTimes->{{3.619689276854377*^9, 3.619689284878294*^9}}],

Cell[CellGroupData[{

Cell["Canonical unit matrices ", "Subsection",
 CellChangeTimes->{{3.619689364399897*^9, 3.619689377287633*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{"i", ",", "m"}], "]"}], " ", 
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{"j", ",", "n"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "4"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6196893848789177`*^9, 3.619689452450338*^9}, {
  3.619689577467698*^9, 3.619689613451313*^9}, {3.619690305838251*^9, 
  3.619690312206843*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["SU (4) generators, as given in the Appendix", "Subsection",
 CellChangeTimes->{{3.619689482633575*^9, 3.619689495529406*^9}, {
  3.619689653628387*^9, 3.61968965753237*^9}, {3.631622268915353*^9, 
  3.631622271124675*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["\[Lambda]", "1"], "=", 
   RowBox[{
    RowBox[{"e", "[", 
     RowBox[{"1", ",", "2"}], "]"}], "+", 
    RowBox[{"e", "[", 
     RowBox[{"2", ",", "1"}], "]"}]}]}], ";", 
  RowBox[{
   SubscriptBox["\[Lambda]", "2"], "=", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "-", 
      RowBox[{"e", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}], ")"}]}]}], ";", 
  RowBox[{
   SubscriptBox["\[Lambda]", "3"], "=", 
   RowBox[{
    RowBox[{"e", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "-", 
    RowBox[{"e", "[", 
     RowBox[{"2", ",", "2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Lambda]", "4"], "=", 
   RowBox[{
    RowBox[{"e", "[", 
     RowBox[{"1", ",", "3"}], "]"}], "+", 
    RowBox[{"e", "[", 
     RowBox[{"3", ",", "1"}], "]"}]}]}], ";", 
  RowBox[{
   SubscriptBox["\[Lambda]", "5"], "=", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"3", ",", "1"}], "]"}], "-", 
      RowBox[{"e", "[", 
       RowBox[{"1", ",", "3"}], "]"}]}], ")"}]}]}], ";", 
  RowBox[{
   SubscriptBox["\[Lambda]", "6"], "=", 
   RowBox[{
    RowBox[{"e", "[", 
     RowBox[{"2", ",", "3"}], "]"}], "+", 
    RowBox[{"e", "[", 
     RowBox[{"3", ",", "2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Lambda]", "7"], "=", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"3", ",", "2"}], "]"}], "-", 
      RowBox[{"e", "[", 
       RowBox[{"2", ",", "3"}], "]"}]}], ")"}]}]}], ";", 
  RowBox[{
   SubscriptBox["\[Lambda]", "8"], "=", 
   FractionBox[
    RowBox[{
     RowBox[{"e", "[", 
      RowBox[{"1", ",", "1"}], "]"}], "+", 
     RowBox[{"e", "[", 
      RowBox[{"2", ",", "2"}], "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"e", "[", 
       RowBox[{"3", ",", "3"}], "]"}]}]}], 
    SqrtBox["3"]]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Lambda]", "9"], "=", 
   RowBox[{
    RowBox[{"e", "[", 
     RowBox[{"1", ",", "4"}], "]"}], "+", 
    RowBox[{"e", "[", 
     RowBox[{"4", ",", "1"}], "]"}]}]}], ";", 
  RowBox[{
   SubscriptBox["\[Lambda]", "10"], "=", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"4", ",", "1"}], "]"}], "-", 
      RowBox[{"e", "[", 
       RowBox[{"1", ",", "4"}], "]"}]}], ")"}]}]}], ";", 
  RowBox[{
   SubscriptBox["\[Lambda]", "11"], "=", 
   RowBox[{
    RowBox[{"e", "[", 
     RowBox[{"2", ",", "4"}], "]"}], "+", 
    RowBox[{"e", "[", 
     RowBox[{"4", ",", "2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Lambda]", "12"], "=", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"4", ",", "2"}], "]"}], "-", 
      RowBox[{"e", "[", 
       RowBox[{"2", ",", "4"}], "]"}]}], ")"}]}]}], ";", 
  RowBox[{
   SubscriptBox["\[Lambda]", "13"], "=", 
   RowBox[{
    RowBox[{"e", "[", 
     RowBox[{"3", ",", "4"}], "]"}], "+", 
    RowBox[{"e", "[", 
     RowBox[{"4", ",", "3"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Lambda]", "14"], "=", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"4", ",", "3"}], "]"}], "-", 
      RowBox[{"e", "[", 
       RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}]}], ";", 
  RowBox[{
   SubscriptBox["\[Lambda]", "15"], "=", 
   FractionBox[
    RowBox[{
     RowBox[{"e", "[", 
      RowBox[{"1", ",", "1"}], "]"}], "+", 
     RowBox[{"e", "[", 
      RowBox[{"2", ",", "2"}], "]"}], "+", 
     RowBox[{"e", "[", 
      RowBox[{"3", ",", "3"}], "]"}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"e", "[", 
       RowBox[{"4", ",", "4"}], "]"}]}]}], 
    SqrtBox["6"]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.619689500163637*^9, 3.6196895665358143`*^9}, {
  3.6196896219835653`*^9, 3.6196902203245077`*^9}, {3.6196904293524218`*^9, 
  3.619690429974642*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[" Properties of SU (4) generators", "Subsection",
 CellChangeTimes->{{3.6196905861445427`*^9, 3.61969059313813*^9}, 
   3.619690695459318*^9, 3.65364805086417*^9}],

Cell[CellGroupData[{

Cell["\<\
The SU(4) gernerators are Hermitean, traceless, and the sqared trace equals 2 \
:\
\>", "Subsubsection",
 CellChangeTimes->{{3.6196908296861773`*^9, 3.619690836216611*^9}, {
  3.6196919221362658`*^9, 3.619691952967949*^9}, {3.631622521338632*^9, 
  3.6316225263847218`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Lambda]", "i"], "\[Equal]", 
      RowBox[{"ConjugateTranspose", "[", 
       SubscriptBox["\[Lambda]", "i"], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "15"}], "}"}]}], "]"}], "//", "Flatten"}], "//", 
  "Union"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Tr", "[", 
       SubscriptBox["\[Lambda]", "i"], "]"}], "\[Equal]", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "15"}], "}"}]}], "]"}], "//", "Flatten"}], "//", 
  "Union"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        SubscriptBox["\[Lambda]", "i"], ".", 
        SubscriptBox["\[Lambda]", "j"]}], "]"}], "\[Equal]", 
      RowBox[{"2", "*", 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "15"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "15"}], "}"}]}], "]"}], "//", "Flatten"}], "//", 
  "Union"}]}], "Input",
 CellChangeTimes->{{3.6196906146956882`*^9, 3.619690615352275*^9}, {
  3.61969070345339*^9, 3.6196907037870607`*^9}, {3.6196907848698*^9, 
  3.6196908008573837`*^9}, {3.619691944082247*^9, 3.619691990607992*^9}, {
  3.6196944191066227`*^9, 3.619694443584565*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["They obey the Jacobi - Identity", "Subsubsection",
 CellChangeTimes->{{3.619693380913867*^9, 3.619693391118952*^9}, {
  3.631622529400753*^9, 3.6316225332326117`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Commutator", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"a", ".", "b"}], "-", 
    RowBox[{"b", ".", "a"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DC", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "=", 
   RowBox[{"Commutator", "[", 
    RowBox[{
     RowBox[{"Commutator", "[", 
      RowBox[{"a", ",", "b"}], "]"}], ",", "c"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"DC", "[", 
        RowBox[{
         SubscriptBox["\[Lambda]", "i"], ",", 
         SubscriptBox["\[Lambda]", "j"], ",", 
         SubscriptBox["\[Lambda]", "k"]}], "]"}], "+", 
       RowBox[{"DC", "[", 
        RowBox[{
         SubscriptBox["\[Lambda]", "j"], ",", 
         SubscriptBox["\[Lambda]", "k"], ",", 
         SubscriptBox["\[Lambda]", "i"]}], "]"}], "+", 
       RowBox[{"DC", "[", 
        RowBox[{
         SubscriptBox["\[Lambda]", "k"], ",", 
         SubscriptBox["\[Lambda]", "i"], ",", 
         SubscriptBox["\[Lambda]", "j"]}], "]"}]}], "\[Equal]", 
      RowBox[{"0", "*", 
       SubscriptBox["\[Lambda]", "1"]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "15"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "15"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "15"}], "}"}]}], "]"}], "//", "Flatten"}], "//", 
  "Union"}]}], "Input",
 CellChangeTimes->{{3.619693411566105*^9, 3.619693625975842*^9}, 
   3.619693666338064*^9, {3.619693723007593*^9, 3.619693757726411*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Structure constants", "Subsubsection",
 CellChangeTimes->{{3.6196908396801147`*^9, 3.619690857531515*^9}, {
  3.619692566973525*^9, 3.619692569609721*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"i_", ",", "j_", ",", "k_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"4", "I"}], ")"}]}], "*", 
    RowBox[{"Tr", "[", 
     RowBox[{
      RowBox[{"Commutator", "[", 
       RowBox[{
        SubscriptBox["\[Lambda]", "i"], ",", 
        SubscriptBox["\[Lambda]", "j"]}], "]"}], ".", 
      SubscriptBox["\[Lambda]", "k"]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.619691532593951*^9, 3.619691587075583*^9}, {
   3.61969163684109*^9, 3.619691717282982*^9}, 3.619691755121599*^9, {
   3.619691806692067*^9, 3.6196918091786003`*^9}, {3.6196925021089582`*^9, 
   3.619692513325226*^9}, 3.619693400944022*^9, {3.6196941199940157`*^9, 
   3.619694147948892*^9}, 3.619694458956212*^9, 3.619694653999489*^9, {
   3.6196959261148863`*^9, 3.61969592661018*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Compute the non - vanishing structure constants in a readable form\
\>", "Subsubsection",
 CellChangeTimes->{{3.619693282590847*^9, 3.6196932976803102`*^9}, {
  3.620278121958082*^9, 3.62027812967581*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"nvf", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"i", ",", "j", ",", "k"}], "]"}], "==", "0"}], ",", ",", 
          RowBox[{"StringForm", "[", 
           RowBox[{
           "\"\<f[``,``,``]=``\>\"", ",", "i", ",", "j", ",", "k", ",", 
            RowBox[{"f", "[", 
             RowBox[{"i", ",", "j", ",", "k"}], "]"}]}], "]"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"i", ",", "15"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "15"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "15"}], "}"}]}], "]"}], "//", "Flatten"}], "//", 
     "Union"}], "//", "Rest"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.619691687550774*^9, 3.619691743136509*^9}, {
   3.61969258349858*^9, 3.619692649937883*^9}, {3.61969268584523*^9, 
   3.6196926957372303`*^9}, {3.619692760546679*^9, 3.6196927779454803`*^9}, {
   3.619692820307054*^9, 3.619692854825715*^9}, {3.619692911830958*^9, 
   3.619692912394854*^9}, {3.619693081505424*^9, 3.619693123643042*^9}, {
   3.619693166357024*^9, 3.619693198476556*^9}, {3.6196932507654257`*^9, 
   3.619693277840234*^9}, {3.619693766385171*^9, 3.619693767227474*^9}, {
   3.6196941551163073`*^9, 3.6196941561309013`*^9}, 3.619694248065187*^9, 
   3.6196959549375134`*^9, {3.62027807655087*^9, 3.620278085208346*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["SU (4) commutation relations", "Subsubsection",
 CellChangeTimes->{{3.619691719160296*^9, 3.6196917200484867`*^9}, {
  3.619693688631193*^9, 3.619693704106181*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Commutator", "[", 
       RowBox[{
        SubscriptBox["\[Lambda]", "i"], ",", 
        SubscriptBox["\[Lambda]", "j"]}], "]"}], "\[Equal]", 
      RowBox[{"2", " ", "I", " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"i", ",", "j", ",", "k"}], "]"}], 
          SubscriptBox["\[Lambda]", "k"]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "15"}], "}"}]}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "15"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "15"}], "}"}]}], "]"}], "//", "Flatten"}], "//", 
  "Union"}]], "Input",
 CellChangeTimes->{{3.619693708935297*^9, 3.619693715148548*^9}, {
   3.6196937747789097`*^9, 3.6196938386455393`*^9}, 3.619694716468814*^9}]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "SU(4) transformations parametrized by ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Alpha]", "1"], "..."}], " ", 
    SubscriptBox["\[Alpha]", "15"]}], TraditionalForm]]]
}], "Section",
 CellChangeTimes->{{3.619696213212072*^9, 3.619696224483266*^9}, {
  3.619696452849574*^9, 3.619696466380642*^9}, {3.6317156206811733`*^9, 
  3.6317156229308653`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Generated group elements U and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["U", "\[Dagger]"], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.6196905861445427`*^9, 3.61969059313813*^9}, 
   3.619690695459318*^9, {3.619694773291565*^9, 3.619694784653267*^9}, {
   3.619695697871025*^9, 3.6196957094262333`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Definition, depending on 15 Euler angles ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Alpha]", "1"], "..."}], " ", 
    SubscriptBox["\[Alpha]", "15"]}], TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.619695975812204*^9, 3.6196960170637913`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ex", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"MatrixExp", "[", 
    RowBox[{"I", " ", 
     SubscriptBox["\[Lambda]", "i"], " ", 
     SubscriptBox["\[Alpha]", "j"]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"U", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Ex", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ".", 
     RowBox[{"Ex", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ".", 
     RowBox[{"Ex", "[", 
      RowBox[{"3", ",", "3"}], "]"}], ".", 
     RowBox[{"Ex", "[", 
      RowBox[{"5", ",", "4"}], "]"}], ".", 
     RowBox[{"Ex", "[", 
      RowBox[{"3", ",", "5"}], "]"}], ".", 
     RowBox[{"Ex", "[", 
      RowBox[{"10", ",", "6"}], "]"}], ".", 
     RowBox[{"Ex", "[", 
      RowBox[{"3", ",", "7"}], "]"}], ".", 
     RowBox[{"Ex", "[", 
      RowBox[{"2", ",", "8"}], "]"}], ".", 
     RowBox[{"Ex", "[", 
      RowBox[{"3", ",", "9"}], "]"}], ".", 
     RowBox[{"Ex", "[", 
      RowBox[{"5", ",", "10"}], "]"}], ".", 
     RowBox[{"Ex", "[", 
      RowBox[{"3", ",", "11"}], "]"}], ".", 
     RowBox[{"Ex", "[", 
      RowBox[{"2", ",", "12"}], "]"}], ".", 
     RowBox[{"Ex", "[", 
      RowBox[{"3", ",", "13"}], "]"}], ".", 
     RowBox[{"Ex", "[", 
      RowBox[{"8", ",", "14"}], "]"}], ".", 
     RowBox[{"Ex", "[", 
      RowBox[{"15", ",", "15"}], "]"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SuperscriptBox["U", "\[Dagger]"], "=", 
   RowBox[{
    RowBox[{"Transpose", "[", "U", "]"}], "/.", 
    RowBox[{
     RowBox[{"Complex", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], "\[Rule]", 
     RowBox[{"Complex", "[", 
      RowBox[{"a", ",", 
       RowBox[{"-", "b"}]}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.619694813644047*^9, 3.619694924864801*^9}, 
   3.619694988500802*^9, {3.619695676478043*^9, 3.6196956766577797`*^9}, {
   3.619695765461254*^9, 3.619695769536706*^9}, 3.6196958212711573`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Assumptions about integration ranges of the Euler angles", \
"Subsubsection",
 CellChangeTimes->{{3.619695975812204*^9, 3.6196960170637913`*^9}, {
  3.631627815563897*^9, 3.631627833603279*^9}, {3.631715512034747*^9, 
  3.6317155212508793`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"$Assumptions", "&&", 
    RowBox[{"0", "\[LessEqual]", 
     SubscriptBox["\[Alpha]", "1"], "\[LessEqual]", "\[Pi]"}], "&&", 
    RowBox[{"0", "\[LessEqual]", 
     SubscriptBox["\[Alpha]", "2"], "\[LessEqual]", 
     FractionBox["\[Pi]", "2"]}], "&&", 
    RowBox[{"0", "\[LessEqual]", 
     SubscriptBox["\[Alpha]", "3"], "\[LessEqual]", 
     RowBox[{"2", " ", "\[Pi]"}]}], "&&", 
    RowBox[{"0", "\[LessEqual]", 
     SubscriptBox["\[Alpha]", "4"], "\[LessEqual]", 
     FractionBox["\[Pi]", "2"]}], "&&", 
    RowBox[{"0", "\[LessEqual]", 
     SubscriptBox["\[Alpha]", "5"], "\[LessEqual]", 
     RowBox[{"2", " ", "\[Pi]"}]}], "&&", 
    RowBox[{"0", "\[LessEqual]", 
     SubscriptBox["\[Alpha]", "6"], "\[LessEqual]", 
     FractionBox["\[Pi]", "2"]}], "&&", 
    RowBox[{"0", "\[LessEqual]", 
     SubscriptBox["\[Alpha]", "7"], "\[LessEqual]", "\[Pi]"}], "&&", 
    RowBox[{"0", "\[LessEqual]", 
     SubscriptBox["\[Alpha]", "8"], "\[LessEqual]", 
     FractionBox["\[Pi]", "2"]}], "&&", 
    RowBox[{"0", "\[LessEqual]", 
     SubscriptBox["\[Alpha]", "9"], "\[LessEqual]", 
     RowBox[{"2", " ", "\[Pi]"}]}], "&&", 
    RowBox[{"0", "\[LessEqual]", 
     SubscriptBox["\[Alpha]", "10"], "\[LessEqual]", 
     FractionBox["\[Pi]", "2"]}], "&&", 
    RowBox[{"0", "\[LessEqual]", 
     SubscriptBox["\[Alpha]", "11"], "\[LessEqual]", "\[Pi]"}], "&&", 
    RowBox[{"0", "\[LessEqual]", 
     SubscriptBox["\[Alpha]", "12"], "\[LessEqual]", 
     FractionBox["\[Pi]", "2"]}], "&&", 
    RowBox[{"0", "\[LessEqual]", 
     SubscriptBox["\[Alpha]", "13"], "\[LessEqual]", 
     RowBox[{"2", " ", "\[Pi]"}]}], "&&", 
    RowBox[{"0", "\[LessEqual]", 
     SubscriptBox["\[Alpha]", "14"], "\[LessEqual]", 
     RowBox[{
      SqrtBox["3"], " ", "\[Pi]"}]}], "&&", 
    RowBox[{"0", "\[LessEqual]", 
     SubscriptBox["\[Alpha]", "15"], "\[LessEqual]", 
     RowBox[{"2", " ", 
      SqrtBox[
       FractionBox["2", "3"]], " ", "\[Pi]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6316278489644403`*^9, 3.631627848964856*^9}, {
  3.647151044613797*^9, 3.647151048067247*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check unitarity", "Subsubsection",
 CellChangeTimes->{{3.6196959701042433`*^9, 3.619695970794441*^9}, 
   3.619696022211447*^9, {3.631622552481822*^9, 3.631622554589068*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"U", ".", 
    SuperscriptBox["U", "\[Dagger]"]}], "\[Equal]", 
   RowBox[{"IdentityMatrix", "[", "4", "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.619695784664433*^9, 3.619695796034892*^9}, {
  3.619695828765417*^9, 3.6196958368756227`*^9}}]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["The density matrix \[Rho](\[Alpha])", "Section",
 CellChangeTimes->{{3.619696213212072*^9, 3.619696224483266*^9}, {
  3.619696452849574*^9, 3.619696466380642*^9}, {3.6317156206811733`*^9, 
  3.6317156229308653`*^9}, {3.6317157919235363`*^9, 3.631715802351437*^9}}],

Cell[CellGroupData[{

Cell["Setting up the density matrix", "Subsection",
 CellChangeTimes->{{3.6198389352939653`*^9, 3.6198389448967657`*^9}}],

Cell[CellGroupData[{

Cell["\<\
Initial non-entangled density matrix |11><11|  at  t = 0 (north pole)\
\>", "Subsubsection",
 CellChangeTimes->{{3.619702028572268*^9, 3.619702042638544*^9}, {
  3.620278546359869*^9, 3.6202785489354153`*^9}, {3.631623144516777*^9, 
  3.6316231511647167`*^9}, {3.647151092771326*^9, 3.647151106343697*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Rho]", "u0"], "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.619702058022942*^9, 3.6197020689849253`*^9}, {
   3.6202783612379093`*^9, 3.620278378438451*^9}, {3.6202784561637897`*^9, 
   3.620278482139883*^9}, 3.6202787937857*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Initial fully-entangled bell state  ", "Subsubsection",
 CellChangeTimes->{{3.619702028572268*^9, 3.619702042638544*^9}, {
   3.620278553725704*^9, 3.620278568047544*^9}, 3.631715882783679*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Rho]", "c0"], "=", 
   RowBox[{
    RowBox[{"Outer", "[", 
     RowBox[{"Times", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0", ",", "1"}], "}"}]}], "]"}], "/", 
    "2"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.619702058022942*^9, 3.6197020689849253`*^9}, {
   3.6202783612379093`*^9, 3.620278378438451*^9}, {3.6202784561637897`*^9, 
   3.620278482139883*^9}, {3.620278528155664*^9, 3.620278529478582*^9}, {
   3.620278575789056*^9, 3.620278637150631*^9}, {3.620278845147183*^9, 
   3.6202788610098133`*^9}, 3.631715866427629*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Transformed state as a function of the manifold parameters ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Alpha]", "1"], "..."}], 
    SubscriptBox["\[Alpha]", "15"]}], TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.619701958200822*^9, 3.619701983643264*^9}, {
  3.6317159204055367`*^9, 3.6317159228296328`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["\[Rho]", "u"], "=", 
   RowBox[{
    RowBox[{"U", ".", 
     SubscriptBox["\[Rho]", "u0"], ".", 
     SuperscriptBox["U", "\[Dagger]"]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Rho]", 
   RowBox[{"u", " "}]], "//", " ", "MatrixForm"}]}], "Input",
 CellChangeTimes->{
  3.61970187782257*^9, {3.6197019275117607`*^9, 3.619701952263191*^9}, {
   3.6197020150320463`*^9, 3.619702080784479*^9}, {3.620231680086857*^9, 
   3.62023169982071*^9}, {3.6202787997959137`*^9, 3.620278832279109*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
   "Note", " ", "that", " ", "this", " ", "matrix", " ", "depends", " ", 
    "only", " ", "on", " ", 
    SubscriptBox["\[Alpha]", "1"]}], "..."}], 
  RowBox[{
   SubscriptBox["\[Alpha]", "6"], "."}]}]], "Text",
 CellChangeTimes->{{3.619701997966498*^9, 3.619702004684059*^9}, {
  3.619702095242894*^9, 3.6197021416623507`*^9}, {3.646999685983086*^9, 
  3.646999692507482*^9}}],

Cell["\<\
The following replacements allow to set \[Rho] to be fully entangled or non \
entangled.\
\>", "Text",
 CellChangeTimes->{{3.64715129338396*^9, 3.64715129890345*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"setunentangled", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Alpha]", "1"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]", "2"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]", "3"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]", "4"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]", "5"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]", "6"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]", "7"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]", "8"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]", "9"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]", "10"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]", "11"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]", "12"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]", "13"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]", "14"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]", "15"], "\[Rule]", "0"}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"setentangled", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Alpha]", "1"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]", "2"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]", "3"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]", "4"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]", "5"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]", "6"], "\[Rule]", 
      FractionBox["\[Pi]", "4"]}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]", "7"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]", "8"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]", "9"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]", "10"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]", "11"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]", "12"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]", "13"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]", "14"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]", "15"], "\[Rule]", "0"}]}], "}"}]}], 
  ";"}]}], "Input"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Computing averages: SU(4) Haar measure", "Section",
 CellChangeTimes->{{3.619696213212072*^9, 3.619696224483266*^9}, {
  3.619696452849574*^9, 3.619696466380642*^9}, {3.6317156206811733`*^9, 
  3.6317156229308653`*^9}, {3.6317157919235363`*^9, 3.631715802351437*^9}, {
  3.631716022101921*^9, 3.631716027099855*^9}, {3.631716136838283*^9, 
  3.631716144927807*^9}}],

Cell[CellGroupData[{

Cell["\<\
Definition of the invariant measure according to Tilma et al.\
\>", "Subsection",
 CellChangeTimes->{{3.6196993407125196`*^9, 3.619699344591239*^9}, {
  3.619699384879624*^9, 3.619699390879631*^9}, {3.6316273061540947`*^9, 
  3.6316273068258457`*^9}, {3.631716037998036*^9, 3.631716049394058*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["dV", "SU4"], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Cos", "[", 
      SubscriptBox["\[Alpha]", "4"], "]"}], "^", "3"}], 
    RowBox[{"Cos", "[", 
     SubscriptBox["\[Alpha]", "6"], "]"}], 
    RowBox[{"Cos", "[", 
     SubscriptBox["\[Alpha]", "10"], "]"}], 
    RowBox[{"Sin", "[", 
     RowBox[{"2", 
      SubscriptBox["\[Alpha]", "2"]}], "]"}], 
    RowBox[{"Sin", "[", 
     SubscriptBox["\[Alpha]", "4"], "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", 
      SubscriptBox["\[Alpha]", "6"], "]"}], "^", "5"}], 
    RowBox[{"Sin", "[", 
     RowBox[{"2", 
      SubscriptBox["\[Alpha]", "8"]}], "]"}], 
    RowBox[{
     RowBox[{"Sin", "[", 
      SubscriptBox["\[Alpha]", "10"], "]"}], "^", "3"}], 
    RowBox[{"Sin", "[", 
     RowBox[{"2", 
      SubscriptBox["\[Alpha]", "12"]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]", "=", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     SuperscriptBox["2", "15"], "]"}], 
    SubscriptBox["dV", "SU4"]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.619699974226487*^9, 3.619699996666504*^9}, {
  3.619700102784555*^9, 3.619700103994618*^9}, {3.6316273112156067`*^9, 
  3.631627311442916*^9}, {3.631715352810864*^9, 3.631715354137854*^9}, {
  3.647152443330152*^9, 3.6471524584176903`*^9}}],

Cell[TextData[{
 "Relation to the determinant of the  metric: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"|", "g", "|"}], "=", 
    RowBox[{
     SuperscriptBox["2", "15"], 
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["dV", "SU4"], ")"}], "2"]}]}], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.619699440646964*^9, 3.61969946777452*^9}, {
  3.619699659730157*^9, 3.6196996838136673`*^9}, {3.631627320742736*^9, 
  3.6316273588745537`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Integration with ranges according to the ranges given by Tilma et al\
\>", "Subsection",
 CellChangeTimes->{{3.619699758290637*^9, 3.619699784286673*^9}, 
   3.619700125821302*^9, {3.631627382138686*^9, 3.631627392518482*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Integration", "[", "expr_", "]"}], ":=", 
   RowBox[{"Integrate", "[", 
    RowBox[{"expr", ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "1"], ",", "0", ",", "\[Pi]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "2"], ",", "0", ",", 
       RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "3"], ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "4"], ",", "0", ",", 
       RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "5"], ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "6"], ",", "0", ",", 
       RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "7"], ",", "0", ",", "\[Pi]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "8"], ",", "0", ",", 
       RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "9"], ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "10"], ",", "0", ",", 
       RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "11"], ",", "0", ",", "\[Pi]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "12"], ",", "0", ",", 
       RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "13"], ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "14"], ",", "0", ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "\[Pi]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "15"], ",", "0", ",", 
       RowBox[{"2", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"2", "/", "3"}], "]"}], "\[Pi]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6196998135373287`*^9, 3.619699854439713*^9}, 
   3.619699993304542*^9, {3.619700129951458*^9, 3.6197001350215473`*^9}, {
   3.62014274111344*^9, 3.620142840647697*^9}, 3.620145239068404*^9}],

Cell[CellGroupData[{

Cell["\<\
This reproduces the correct group volume first computed by Marinov\
\>", "Subsubsection",
 CellChangeTimes->{{3.619699899402372*^9, 3.6196999383020687`*^9}}],

Cell[BoxData[
 RowBox[{
  SubscriptBox["V", "SU4"], "=", 
  RowBox[{"Integration", "[", 
   SubscriptBox["dV", "SU4"], "]"}]}]], "Input",
 CellChangeTimes->{{3.61969985737096*^9, 3.619699880634355*^9}, 
   3.619700132345368*^9}]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
First compute the entanglement and then carry out the average\
\>", "Section",
 CellChangeTimes->{{3.619696213212072*^9, 3.619696224483266*^9}, {
  3.619696452849574*^9, 3.619696466380642*^9}, {3.6317156206811733`*^9, 
  3.6317156229308653`*^9}, {3.6317157919235363`*^9, 3.631715802351437*^9}, {
  3.631716022101921*^9, 3.631716027099855*^9}, {3.631716136838283*^9, 
  3.631716144927807*^9}, {3.631716193003951*^9, 3.631716208860333*^9}}],

Cell[CellGroupData[{

Cell["Reduced density matrix", "Subsection",
 CellChangeTimes->{{3.6197021501589537`*^9, 3.6197021755779*^9}, {
  3.620278974877721*^9, 3.62027897534617*^9}, {3.6316232427914753`*^9, 
  3.63162324353745*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["\[Sigma]", "u"], "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Rho]", "u"], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{"2", "*", "i"}], "+", "k", "-", "2"}], ",", 
           RowBox[{
            RowBox[{"2", "*", "j"}], "+", "k", "-", "2"}]}], "]"}], "]"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "2"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "2"}], "}"}]}], "]"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Sigma]", "u"], "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.619702198551285*^9, 3.619702368723435*^9}, {
  3.6197105741153107`*^9, 3.6197105815515633`*^9}, {3.620231693825102*^9, 
  3.620231695215567*^9}, {3.620278917260968*^9, 3.620278929959241*^9}}],

Cell[CellGroupData[{

Cell["\<\
In the paper the non-diagonal matrix element is written as follows\
\>", "Subsubsection",
 CellChangeTimes->{{3.619769474330377*^9, 3.619769494679893*^9}, {
  3.631628889189494*^9, 3.631628890595283*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["\[Sigma]", "12"], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Alpha]", "1"], "+", 
         SubscriptBox["\[Alpha]", "3"]}], ")"}]}]], " ", 
     RowBox[{"Cos", "[", 
      SubscriptBox["\[Alpha]", "2"], "]"}], " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Alpha]", "4"]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", 
       SubscriptBox["\[Alpha]", "6"], "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Alpha]", "1"], "-", 
         SubscriptBox["\[Alpha]", "3"], "-", 
         SubscriptBox["\[Alpha]", "5"]}], ")"}]}]], " ", 
     RowBox[{"Cos", "[", 
      SubscriptBox["\[Alpha]", "4"], "]"}], " ", 
     RowBox[{"Sin", "[", 
      SubscriptBox["\[Alpha]", "2"], "]"}], " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Alpha]", "6"]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Sigma]", "12"], "==", 
   RowBox[{
    SubscriptBox["\[Sigma]", "u"], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.619769500599654*^9, 3.6197695847813873`*^9}, 
   3.6316288015472403`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Properties of the reduced density matrix", "Subsection",
 CellChangeTimes->{{3.619838951978463*^9, 3.6198389650947933`*^9}, {
  3.647159556721849*^9, 3.647159559202052*^9}}],

Cell[CellGroupData[{

Cell["This matrix has to have trace 1", "Subsubsection",
 CellChangeTimes->{{3.619769591570135*^9, 3.6197696052053823`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tr", "[", 
   SubscriptBox["\[Sigma]", "u"], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.619702392435327*^9, 3.619702421264914*^9}, 
   3.63162890721972*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Eigenvalues of the reduced density matrix (needed to compute the entanglement)\
\>", "Subsubsection",
 CellChangeTimes->{{3.619702590383031*^9, 3.619702602748226*^9}, {
  3.6197702975802393`*^9, 3.619770307356022*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"eval", "=", 
   RowBox[{
    RowBox[{"Eigenvalues", "[", 
     SubscriptBox["\[Sigma]", "u"], "]"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.619768828699051*^9, 3.619768843461274*^9}, {
   3.619769006266973*^9, 3.619769021740919*^9}, {3.619769668418584*^9, 
   3.619769668849482*^9}, {3.619770107958585*^9, 3.6197701080118437`*^9}, 
   3.6316289221445913`*^9, 3.63171642538815*^9, {3.6317164949941587`*^9, 
   3.631716495777203*^9}}],

Cell["\<\
In the paper the following simplified form is given (it differs maximally in \
a minus sign in front of the square root)\
\>", "Text",
 CellChangeTimes->{{3.619770129767686*^9, 3.619770185222711*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bracket", "=", 
   RowBox[{
    FractionBox["1", "16"], " ", 
    RowBox[{"\[Sqrt]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"4", " ", 
          SubscriptBox["\[Alpha]", "6"]}], "]"}]}], "+", 
       RowBox[{"256", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Alpha]", "2"]}], "]"}], " ", 
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Alpha]", "4"], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Alpha]", "6"], "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Alpha]", "4"], "]"}], "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"2", " ", 
           SubscriptBox["\[Alpha]", "1"]}], "-", 
          SubscriptBox["\[Alpha]", "5"]}], "]"}], " ", 
        RowBox[{"Cos", "[", 
         SubscriptBox["\[Alpha]", "6"], "]"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Alpha]", "6"]}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Alpha]", "2"], "]"}], "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Alpha]", "4"]}], "]"}]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Alpha]", "6"], "]"}], "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Alpha]", "2"]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Alpha]", "6"]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"8", "-", 
          RowBox[{"40", " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", 
             SubscriptBox["\[Alpha]", "6"], "]"}], "2"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             SubscriptBox["\[Alpha]", "2"]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Alpha]", "2"], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Alpha]", "6"], "]"}], "4"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"4", " ", 
          SubscriptBox["\[Alpha]", "4"]}], "]"}]}], "+", "50"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Kappa]", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], "+", "bracket"}], ",", " ", 
     RowBox[{
      RowBox[{"1", "/", "2"}], "-", "bracket"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.619769659227686*^9, 3.619769708069797*^9}, {
  3.619769751882225*^9, 3.6197698799264193`*^9}, {3.619769979328197*^9, 
  3.619770003909305*^9}, {3.619770069076755*^9, 3.619770088862926*^9}, {
  3.631716375032403*^9, 3.631716451707983*^9}, {3.6317166095194273`*^9, 
  3.6317166097223*^9}}],

Cell[TextData[{
 "We note that this expressen does no longer depend on ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Alpha]", "3"], TraditionalForm]]],
 ". In addition it depends only on the combination ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"2", 
     SubscriptBox["\[Alpha]", "1"]}], "-", 
    SubscriptBox["\[Alpha]", "5"]}], TraditionalForm]]],
 ".\nTest that this expression is correct:"
}], "Text",
 CellChangeTimes->{{3.619770147076523*^9, 3.619770154457143*^9}, {
  3.619770192464122*^9, 3.619770267444764*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"eval", "/.", "num"}], "//", "Sort"}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Kappa]", "/.", "num"}], "//", "Sort"}], ")"}]}], " ", "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.619769715640317*^9, 3.619769729390999*^9}, {
  3.619770116317137*^9, 3.619770121055792*^9}, {3.6317164699493303`*^9, 
  3.631716521855681*^9}, {3.6317166134489803`*^9, 3.6317166138122*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute linear entropy", "Subsubsection",
 CellChangeTimes->{{3.619702590383031*^9, 3.619702602748226*^9}, {
  3.6197702975802393`*^9, 3.619770307356022*^9}, {3.631716630572916*^9, 
  3.631716635114429*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"LinEntropy", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"1", "-", 
       RowBox[{"\[Kappa]", ".", "\[Kappa]"}]}], "//", "Expand"}], "//", 
     "Simplify"}], "//", "FullSimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6317166435165567`*^9, 3.6317166596552134`*^9}, {
  3.6317167058399982`*^9, 3.631716737834181*^9}, {3.6471597422467613`*^9, 
  3.6471597493821993`*^9}}],

Cell["Averaged linear entropy", "Text",
 CellChangeTimes->{{3.647159660108574*^9, 3.6471596641169033`*^9}}],

Cell[BoxData[
 RowBox[{"AvLinEntropy", " ", "=", " ", 
  RowBox[{
   RowBox[{"Integration", "[", 
    RowBox[{
     SubscriptBox["dV", "SU4"], "*", "LinEntropy"}], "]"}], "/", 
   SubscriptBox["V", "SU4"]}]}]], "Input",
 CellChangeTimes->{{3.631716790763337*^9, 3.6317168309656773`*^9}, 
   3.647159670376727*^9}],

Cell["Initial values for the linear entropy", "Text",
 CellChangeTimes->{{3.647159622827335*^9, 3.647159640955912*^9}}],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["L", "u0"], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "-", 
     RowBox[{"Tr", "[", 
      RowBox[{"#", ".", "#"}], "]"}]}], "&"}], "@", 
   RowBox[{"PartialTrace", "[", 
    RowBox[{
     SubscriptBox["\[Rho]", "u0"], ",", "1", ",", "2", ",", "2"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["L", "c0"], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "-", 
     RowBox[{"Tr", "[", 
      RowBox[{"#", ".", "#"}], "]"}]}], "&"}], "@", 
   RowBox[{"PartialTrace", "[", 
    RowBox[{
     SubscriptBox["\[Rho]", "c0"], ",", "1", ",", "2", ",", "2"}], 
    "]"}]}]}]}], "Input"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["3. Quenched case", "Chapter",
 CellChangeTimes->{{3.6470025973789253`*^9, 3.647002604059278*^9}}],

Cell[CellGroupData[{

Cell["\<\
3.1 Time-independent random Hamiltonian, entanglement of average\
\>", "Section",
 CellChangeTimes->{{3.619696213212072*^9, 3.619696224483266*^9}, {
   3.619696452849574*^9, 3.619696466380642*^9}, {3.61969927062528*^9, 
   3.619699279341195*^9}, {3.619699373361328*^9, 3.619699388213579*^9}, {
   3.619701850251514*^9, 3.61970186233972*^9}, {3.619772336388913*^9, 
   3.619772343385683*^9}, {3.619839017108713*^9, 3.6198390175283012`*^9}, {
   3.631629061698056*^9, 3.6316290765415993`*^9}, {3.631722502876953*^9, 
   3.631722502954318*^9}, 3.631764311477531*^9, {3.632458576330288*^9, 
   3.632458596702455*^9}, 3.647002588354644*^9}],

Cell[CellGroupData[{

Cell["GUE average", "Subsection",
 CellChangeTimes->{{3.61983865808899*^9, 3.619838665506312*^9}, {
  3.6317231349854193`*^9, 3.631723137399392*^9}}],

Cell["\<\
In the GUE the eigenenergies and eigenvectors of a random Hamiltonian are \
statistically indpendent.\
\>", "Text",
 CellChangeTimes->{{3.6197736160493383`*^9, 3.6197736493168087`*^9}, {
  3.6317231432080717`*^9, 3.6317231444735813`*^9}}],

Cell[CellGroupData[{

Cell["Average over energies", "Subsubsection",
 CellChangeTimes->{{3.61983865808899*^9, 3.619838665506312*^9}}],

Cell[BoxData[
 RowBox[{
  SubscriptBox["P", "GUE"], "=", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "A"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["e", "i"], "2"], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "4"}], "}"}]}], "]"}]}], "]"}], "*", 
   RowBox[{"Product", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["e", "n"], "-", 
        SubscriptBox["e", "m"]}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"m", "+", "1"}], ",", "4"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.619772370006493*^9, 3.619772534948119*^9}, {
   3.619772691019854*^9, 3.6197727072080584`*^9}, {3.619772852634551*^9, 
   3.619772853600789*^9}, 3.631629118740457*^9}],

Cell["Define a function for integration and compute normalzation", "Text",
 CellChangeTimes->{{3.631723155335368*^9, 3.6317231842156763`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"GUEIntegrate", "[", "expr_", "]"}], ":=", 
   RowBox[{"Integrate", "[", 
    RowBox[{"expr", ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["e", "1"], ",", 
       RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["e", "2"], ",", 
       RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["e", "3"], ",", 
       RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["e", "4"], ",", 
       RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"A", ">", "0"}], ",", 
        RowBox[{"t", ">", "0"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"GUEnorm", "=", 
  RowBox[{"GUEIntegrate", "[", 
   SubscriptBox["P", "GUE"], "]"}]}]}], "Input",
 CellChangeTimes->{{3.619772721884755*^9, 3.6197727854205313`*^9}, {
   3.6197728781811047`*^9, 3.6197729025345783`*^9}, {3.619772969743658*^9, 
   3.619772975570252*^9}, {3.619773061814806*^9, 3.6197730626517487`*^9}, {
   3.619773170287694*^9, 3.619773174229732*^9}, 3.619773605428186*^9}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Compute the average density matrix", "Subsection",
 CellChangeTimes->{{3.631723287861718*^9, 3.631723302414028*^9}}],

Cell[CellGroupData[{

Cell["Compute the first term of the average (energies)", "Subsubsection",
 CellChangeTimes->{{3.631723269514867*^9, 3.631723274688779*^9}, {
   3.631723307696806*^9, 3.631723328554154*^9}, 3.631723393228361*^9, {
   3.632236918514865*^9, 3.632236920173032*^9}}],

Cell[TextData[{
 "Compute the integral (takes a couple of minutes)\nBecause of the \
permutation symmetry it suffices to compute ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", "12"], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.631723377971683*^9, 3.631723389205863*^9}, {
  3.632231176158431*^9, 3.632231203660243*^9}}],

Cell[BoxData[
 RowBox[{"FirstTerm", "=", 
  RowBox[{
   RowBox[{"GUEIntegrate", "[", 
    RowBox[{
     SubscriptBox["P", "GUE"], " ", 
     SuperscriptBox["E", 
      RowBox[{"I", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["e", "1"], "-", 
         SubscriptBox["e", "2"]}], ")"}], "t"}]]}], "]"}], "/", 
   "GUEnorm"}]}]], "Input",
 CellChangeTimes->{{3.619772981308219*^9, 3.619773047068363*^9}, {
  3.619773143347743*^9, 3.6197731966780357`*^9}, {3.6197735865070667`*^9, 
  3.619773587318406*^9}, {3.6201431408387213`*^9, 3.6201431451812687`*^9}, {
  3.62014351929257*^9, 3.62014352348009*^9}, {3.631723215722052*^9, 
  3.6317232187878857`*^9}}],

Cell["Substitute the rescaled time", "Text",
 CellChangeTimes->{{3.6317233472495832`*^9, 3.631723373981711*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "\[Tau]_", "]"}], "=", 
  RowBox[{
   RowBox[{"FirstTerm", "/.", 
    RowBox[{"t", "\[Rule]", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"2", "A"}], "]"}], " ", "\[Tau]"}]}]}], " ", "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.6317232249807787`*^9, 3.631723242311987*^9}, {
  3.6317234132281647`*^9, 3.6317234484263363`*^9}, {3.631723571888934*^9, 
  3.631723572623925*^9}, {3.6471641974974337`*^9, 3.647164218685051*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute the second term of the average (eigenvectors)", "Subsubsection",
 CellChangeTimes->{{3.6317236658849277`*^9, 3.6317236768088408`*^9}, {
  3.632236922667017*^9, 3.632236925996814*^9}}],

Cell[TextData[{
 "These are the operators ",
 StyleBox["T",
  FontWeight->"Bold"],
 " before taking the average"
}], "Text",
 CellChangeTimes->{{3.632229278980229*^9, 3.6322292988455763`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tb", "[", 
    RowBox[{"j_", ",", "k_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["U", "\[Dagger]"], ".", 
    RowBox[{"e", "[", 
     RowBox[{"j", ",", "j"}], "]"}], ".", 
    SubscriptBox["\[Rho]", "u"], ".", 
    RowBox[{"e", "[", 
     RowBox[{"k", ",", "k"}], "]"}], ".", "U"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6317239680281982`*^9, 3.631724068487859*^9}, {
  3.632228571567501*^9, 3.632228573464394*^9}, {3.632229265701914*^9, 
  3.632229273940184*^9}}],

Cell["\<\
The first sum is trivial and can be verified easily (takes 1 min)\
\>", "Text",
 CellChangeTimes->{{3.6317252839273653`*^9, 3.6317253056798697`*^9}, {
  3.632228658032588*^9, 3.632228661308618*^9}}],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Rho]", "u0"], "\[Equal]", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"Tb", "[", 
      RowBox[{"j", ",", "k"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "4"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6322282303501472`*^9, 3.6322282360813637`*^9}, 
   3.632229313449608*^9}],

Cell["\<\
The second sum gives a complicated result which cannot be integrated directly.\
\>", "Text",
 CellChangeTimes->{{3.6317253091512403`*^9, 3.631725331900078*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"secondsum", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"Tb", "[", 
      RowBox[{"j", ",", "j"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "4"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tr", "[", "secondsum", "]"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.632232800126809*^9, 3.632232851717605*^9}}],

Cell["\<\
Check that the second sum commutes with the initial state (after taking the \
\[Alpha]-average).
This is commented out as it takes long time\
\>", "Text",
 CellChangeTimes->{{3.632236503328773*^9, 3.632236531264288*^9}, {
  3.632236634854706*^9, 3.6322366415402946`*^9}, {3.632236763132552*^9, 
  3.632236770992754*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"commute", "=", 
   RowBox[{
    RowBox[{"secondsum", ".", 
     SubscriptBox["\[Rho]", "u0"]}], "-", 
    RowBox[{
     SubscriptBox["\[Rho]", "u0"], ".", "secondsum"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Integration", "[", 
     RowBox[{
      SubscriptBox["dV", "SU4"], "*", "commute"}], "]"}], "/", 
    SubscriptBox["V", "SU4"]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.632232830991817*^9, 3.6322328589943247`*^9}, {
  3.632232914947948*^9, 3.632232997270412*^9}, {3.63223649210856*^9, 
  3.632236496189883*^9}, {3.632236775856743*^9, 3.632236781041746*^9}}],

Cell["\<\
To compute the integral we use a trick: When expanded, we assume that all \
exponential functions with a phase factor will cancel to zero. We use this \
trick to show the consistency of the solution in the paper.\
\>", "Text",
 CellChangeTimes->{{3.6317253387562227`*^9, 3.631725405058598*^9}, 
   3.632229407960094*^9, {3.632232443043146*^9, 3.6322324499553967`*^9}, {
   3.632236569451988*^9, 3.632236575942243*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sum", "=", 
   RowBox[{
    RowBox[{"4", "*", 
     RowBox[{"Expand", "[", 
      RowBox[{"T", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "]"}]}], "/.", 
    RowBox[{
     RowBox[{"Exp", "[", "_", "]"}], "\[Rule]", "0"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Integration", "[", 
   RowBox[{
    SubscriptBox["dV", "SU4"], "*", "sum"}], "]"}], "/", 
  SubscriptBox["V", "SU4"]}]}], "Input",
 CellChangeTimes->{{3.6317249346057243`*^9, 3.6317249443204117`*^9}, {
   3.6317249836177483`*^9, 3.631725117566684*^9}, {3.631725482792597*^9, 
   3.63172549459912*^9}, {3.6317256628270283`*^9, 3.6317256642417707`*^9}, {
   3.631725731138283*^9, 3.63172577785858*^9}, 3.6317766371751947`*^9}],

Cell["This expectation value is needed for the final expression.", "Text",
 CellChangeTimes->{{3.6317766466807013`*^9, 3.631776677550156*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Integration", "[", 
   RowBox[{
    SubscriptBox["dV", "SU4"], "*", 
    SuperscriptBox[
     RowBox[{"Cos", "[", 
      SubscriptBox["\[Alpha]", "6"], "]"}], "4"]}], "]"}], "/", 
  SubscriptBox["V", "SU4"]}]], "Input",
 CellChangeTimes->{{3.631725220345975*^9, 3.631725232924425*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Mixed state according to the proof in the paper", "Subsubsection",
 CellChangeTimes->{{3.6317236658849277`*^9, 3.6317236768088408`*^9}, {
  3.631776746750347*^9, 3.631776751704363*^9}, {3.63177680870265*^9, 
  3.631776830528185*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"mixture", "[", 
    RowBox[{"\[Tau]_", ",", "\[Rho]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"f", "[", "\[Tau]", "]"}]}], ")"}], "/", "5"}], "*", 
     RowBox[{"IdentityMatrix", "[", "4", "]"}]}], " ", "+", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"4", 
         RowBox[{"f", "[", "\[Tau]", "]"}]}]}], ")"}], "/", "5"}], "*", 
     "\[Rho]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.631764390932579*^9, 3.631764435200562*^9}, {
   3.6317687668044033`*^9, 3.6317687690665283`*^9}, {3.631768801851923*^9, 
   3.631768814834824*^9}, {3.6317688517181263`*^9, 3.631768851830792*^9}, {
   3.631776704974539*^9, 3.631776722832748*^9}, {3.631776844908338*^9, 
   3.6317768566524067`*^9}, {3.631776938573139*^9, 3.6317769578317127`*^9}, 
   3.631777097219017*^9}],

Cell["In terms of f", "Text",
 CellChangeTimes->{{3.653655172643635*^9, 3.6536551791639214`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"mixturef", "[", 
    RowBox[{"\[Tau]_", ",", "\[Rho]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "f"}], ")"}], "/", "5"}], "*", 
     RowBox[{"IdentityMatrix", "[", "4", "]"}]}], " ", "+", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"4", "f"}]}], ")"}], "/", "5"}], "*", "\[Rho]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6536551508193293`*^9, 3.65365518281118*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["R\[CloseCurlyQuote]enyi Entropy (not contained in the paper)", \
"Subsubsection",
 CellChangeTimes->{{3.653647358575273*^9, 3.653647363591436*^9}, {
  3.654245502310341*^9, 3.654245505334313*^9}, {3.65424581934206*^9, 
  3.654245822925816*^9}}],

Cell["Compute the R\[CloseCurlyQuote]enyi Entropy of the averaged density \
matrix", "Text",
 CellChangeTimes->{{3.653649836568606*^9, 3.6536498570326147`*^9}}],

Cell[BoxData[
 RowBox[{"QCRenyin", "=", 
  RowBox[{
   RowBox[{"Log", "[", " ", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Tr", "[", 
      RowBox[{"MatrixPower", "[", 
       RowBox[{
        RowBox[{"mixture", "[", 
         RowBox[{"\[Tau]", ",", 
          SubscriptBox["\[Rho]", "u"]}], "]"}], ",", "n"}], "]"}], "]"}], 
     "]"}], "]"}], "/", 
   RowBox[{"(", 
    RowBox[{"1", "-", "n"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.653655210866704*^9, 3.653655212402562*^9}}],

Cell[BoxData[
 RowBox[{"QCRenyinf", "=", 
  RowBox[{
   RowBox[{"Log", "[", " ", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Tr", "[", 
      RowBox[{"MatrixPower", "[", 
       RowBox[{
        RowBox[{"mixturef", "[", 
         RowBox[{"\[Tau]", ",", 
          SubscriptBox["\[Rho]", "u"]}], "]"}], ",", "n"}], "]"}], "]"}], 
     "]"}], "]"}], "/", 
   RowBox[{"(", 
    RowBox[{"1", "-", "n"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.6536481552398453`*^9, 3.65364817423871*^9}, {
  3.653648287041217*^9, 3.6536483131027603`*^9}, {3.653648420047577*^9, 
  3.653648443695878*^9}, {3.653655161629767*^9, 3.6536552058849707`*^9}}],

Cell[BoxData[
 RowBox[{"QCRenyi1", "=", 
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{"QCRenyin", ",", 
     RowBox[{"n", "\[Rule]", "1"}]}], "]"}], "//", "Simplify"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"QCRenyi2", "=", 
  RowBox[{"Limit", "[", 
   RowBox[{"QCRenyin", ",", 
    RowBox[{"n", "\[Rule]", "2"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.653647368546418*^9, 3.653647500327252*^9}, {
  3.653647782720353*^9, 3.6536477880150127`*^9}, {3.653648240271352*^9, 
  3.653648242360484*^9}, {3.653648471151639*^9, 3.6536484805336723`*^9}, {
  3.653649913239394*^9, 3.6536499184940987`*^9}}],

Cell[BoxData[
 RowBox[{"QCRenyif", "=", 
  RowBox[{"Limit", "[", 
   RowBox[{"QCRenyinf", ",", 
    RowBox[{"n", "\[Rule]", "2"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.653655223160721*^9, 3.6536552362424297`*^9}}],

Cell[TextData[{
 "In terms of f[t]\n",
 Cell[BoxData[
  RowBox[{
   RowBox[{"QCRenyi2f", "[", "\[Tau]_", "]"}], ":=", 
   RowBox[{"-", 
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"6", 
         RowBox[{"f", "[", "\[Tau]", "]"}]}], "+", 
        RowBox[{"12", 
         SuperscriptBox[
          RowBox[{"f", "[", "\[Tau]", "]"}], "2"]}]}], ")"}], "/", "25"}], 
     "]"}]}]}]], "Input"],
 "\[LineSeparator]"
}], "Text",
 CellChangeTimes->{{3.6536499224649553`*^9, 3.653649930256527*^9}}],

Cell[TextData[{
 "For the limit n\[Rule]\[Infinity] ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " finds no solution"
}], "Text",
 CellChangeTimes->{{3.653649889808353*^9, 3.653649906872704*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"QCRenyi\[Infinity]", "=", 
   RowBox[{"Limit", "[", 
    RowBox[{"QCRenyin", ",", 
     RowBox[{"n", "\[Rule]", "\[Infinity]"}]}], "]"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6536488676499033`*^9, 3.653648883508543*^9}, {
  3.653649875311941*^9, 3.653649886965919*^9}}],

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"QCRenyi1", ",", "QCRenyi2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Tau]", ",", "0", ",", "4"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6536474815305233`*^9, 3.653647496663417*^9}, {
  3.653647808823517*^9, 3.653647818870593*^9}, {3.6536486526242867`*^9, 
  3.653648652807838*^9}, {3.653648810576047*^9, 3.6536488274137907`*^9}, {
  3.653649937798465*^9, 3.653649941355755*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Compute the entanglement of formation", "Subsubsection",
 CellChangeTimes->{{3.6471514261962013`*^9, 3.6471514421712723`*^9}}],

Cell["\<\
For the initially unentangled state the asymptotic final mixture is \
unentangled as well\
\>", "Text",
 CellChangeTimes->{{3.631777403470916*^9, 3.6317774185708017`*^9}, {
  3.631777454355274*^9, 3.631777467993284*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"mixture", "[", 
    RowBox[{"100.0", ",", 
     SubscriptBox["\[Rho]", "u0"]}], "]"}], "//", "Rationalize"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["E", "F"], "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.631776913677709*^9, 3.631776923579172*^9}, 
   3.631776987012266*^9, {3.631777129917522*^9, 3.63177718354035*^9}, {
   3.631777265473419*^9, 3.631777269797099*^9}, {3.631777423869437*^9, 
   3.631777492601947*^9}, 3.631777939327683*^9}],

Cell["\<\
For the initial Bell state there is no entanglement in the long-time limit.\
\>", "Text",
 CellChangeTimes->{{3.631778077788952*^9, 3.6317781109338703`*^9}, {
   3.646995691391261*^9, 3.646995702495873*^9}, 3.647151452123251*^9}],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["E", "F"], "[", 
  SubscriptBox["\[Rho]", "c0"], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mixture", "[", 
    RowBox[{"100.0", ",", 
     SubscriptBox["\[Rho]", "c0"]}], "]"}], "//", "Rationalize"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["E", "F"], "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.631777504832911*^9, 3.631777530140155*^9}, {
  3.6317779823527412`*^9, 3.631777983343692*^9}}],

Cell["\<\
Plotting the entanglement of formation including some further initial states\
\>", "Text",
 CellChangeTimes->{{3.631778113931075*^9, 3.631778143949931*^9}, {
  3.646995717600745*^9, 3.646995740737011*^9}}],

Cell[BoxData[{
 RowBox[{"image", " ", "=", " ", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["E", "F"], "[", 
       RowBox[{"mixture", "[", 
        RowBox[{"\[Tau]", ",", 
         SubscriptBox["\[Rho]", "c0"]}], "]"}], "]"}], ",", 
      RowBox[{
       SubscriptBox["E", "F"], "[", 
       RowBox[{"mixture", "[", 
        RowBox[{"\[Tau]", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"KroneckerProduct", "[", 
            RowBox[{"#", ",", "#"}], "]"}], "&"}], "@", 
          RowBox[{"{", 
           RowBox[{"0.463603", ",", "0.", ",", "0.", ",", "0.886043"}], 
           "}"}]}]}], "]"}], "]"}], ",", 
      RowBox[{
       SubscriptBox["E", "F"], "[", 
       RowBox[{"mixture", "[", 
        RowBox[{"\[Tau]", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"KroneckerProduct", "[", 
            RowBox[{"#", ",", "#"}], "]"}], "&"}], "@", 
          RowBox[{"{", 
           RowBox[{"0.330000091", ",", "0.", ",", "0.", ",", "0.9439809"}], 
           "}"}]}]}], "]"}], "]"}], ",", 
      RowBox[{
       SubscriptBox["E", "F"], "[", 
       RowBox[{"mixture", "[", 
        RowBox[{"\[Tau]", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"KroneckerProduct", "[", 
            RowBox[{"#", ",", "#"}], "]"}], "&"}], "@", 
          RowBox[{"{", 
           RowBox[{"0.204072", ",", "0.", ",", "0.", ",", "0.978956"}], 
           "}"}]}]}], "]"}], "]"}], ",", 
      RowBox[{
       SubscriptBox["E", "F"], "[", 
       RowBox[{"mixture", "[", 
        RowBox[{"\[Tau]", ",", 
         SubscriptBox["\[Rho]", "u0"]}], "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Tau]", ",", "0", ",", "0.8"}], "}"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<\[Tau]\>\"", ",", 
         RowBox[{"FontSize", "\[Rule]", "15"}]}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<\!\(\*SubscriptBox[\(E\), \(F\)]\)(\[Tau])\>\"", ",", 
         RowBox[{"FontSize", "\[Rule]", "15"}]}], "]"}]}], "}"}]}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], " ", ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"PlotRangePadding", "\[Rule]", "None"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", 
     RowBox[{"15", " ", 
      RowBox[{"72", "/", "2.54"}]}]}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(E\), \(F\)]\)(0)=ln(2)\>\"", ",", 
       "\"\<\!\(\*SubscriptBox[\(E\), \(F\)]\)(0)\[TildeEqual]0.520\>\"", 
       ",", "\"\<\!\(\*SubscriptBox[\(E\), \(F\)]\)(0)\[TildeEqual]0.344\>\"",
        ",", "\"\<\!\(\*SubscriptBox[\(E\), \
\(F\)]\)(0)\[TildeEqual]0.173\>\"", ",", 
       "\"\<\!\(\*SubscriptBox[\(E\), \(F\)]\)(0)=0\>\""}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], " ", "<>", 
       "\"\<fig2.pdf\>\""}], ",", "image"}], "]"}], ";"}], "*)"}]}]}], "Input",\

 CellChangeTimes->{{3.631768776481039*^9, 3.631768782270578*^9}, 
   3.631768865810904*^9, {3.631774491987167*^9, 3.63177451297655*^9}, {
   3.631774548220854*^9, 3.631774627373064*^9}, {3.6317747607831697`*^9, 
   3.631774819219153*^9}, {3.631774892875785*^9, 3.631774919391985*^9}, {
   3.631774952071383*^9, 3.6317749603633757`*^9}, {3.631775023833151*^9, 
   3.631775042654871*^9}, {3.631775077074459*^9, 3.631775210703796*^9}, {
   3.6317752617322397`*^9, 3.631775274572089*^9}, {3.631775397683123*^9, 
   3.631775401345964*^9}, {3.631775968853627*^9, 3.6317759792506943`*^9}, 
   3.63177791057028*^9, {3.632225962421873*^9, 3.632225968152153*^9}, {
   3.632226654684128*^9, 3.632226684052219*^9}, {3.632226895652521*^9, 
   3.632226912041399*^9}, {3.6322269850132017`*^9, 3.6322269939804573`*^9}, {
   3.6469957751304407`*^9, 3.646995777968156*^9}, {3.646996505514377*^9, 
   3.6469965839652576`*^9}, {3.646996614305359*^9, 3.646996632645897*^9}, {
   3.646996709494584*^9, 3.6469967683039*^9}, {3.6469968056909847`*^9, 
   3.6469968779966717`*^9}, {3.646996922039404*^9, 3.646996966098241*^9}, {
   3.647164333435274*^9, 3.647164334156609*^9}, {3.6471645058834333`*^9, 
   3.6471645824609623`*^9}, {3.6471646149168587`*^9, 3.64716464271662*^9}, {
   3.647164719413961*^9, 3.647164804937756*^9}, {3.647164938842902*^9, 
   3.6471649862174664`*^9}, {3.647165031208343*^9, 3.647165042154261*^9}, {
   3.647165464200041*^9, 3.647165496776733*^9}}],

Cell["\<\
Compute where the fully entangled initial state hits the zero. Therefore we \
have to compute the entanglement of formation step by step.\
\>", "Text",
 CellChangeTimes->{{3.6471514960367393`*^9, 3.6471515189981937`*^9}, {
  3.647151643105707*^9, 3.647151674563244*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Sigma]y\[Sigma]y", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalLambda]", "=", 
   RowBox[{
    RowBox[{"mixture", "[", 
     RowBox[{"\[Tau]", ",", 
      SubscriptBox["\[Rho]", "c0"]}], "]"}], ".", "\[Sigma]y\[Sigma]y", ".", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"mixture", "[", 
      RowBox[{"\[Tau]", ",", 
       SubscriptBox["\[Rho]", "c0"]}], "]"}], "]"}], ".", 
    "\[Sigma]y\[Sigma]y"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalLambda]", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"\[CapitalLambda]", ",", 
     RowBox[{"\[Tau]", "\[Element]", "Reals"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Lambda]", "=", 
  RowBox[{"Eigenvalues", "[", "\[CapitalLambda]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.647151619441742*^9, 3.647151638564938*^9}, {
  3.647151677207883*^9, 3.6471516812123823`*^9}, {3.647151718177516*^9, 
  3.647151737485738*^9}, {3.647151775351893*^9, 3.647151818031205*^9}}],

Cell["\<\
One sees that the first eigenvalues is always larger than the other three, \
that are identical.\
\>", "Text",
 CellChangeTimes->{{3.647151847751899*^9, 3.647151858215918*^9}, {
  3.64715207957443*^9, 3.647152133424902*^9}}],

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Tau]", ",", "0", ",", "10"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6471515211413727`*^9, 3.6471515310675383`*^9}, 
   3.647151617758781*^9, {3.647151860279353*^9, 3.647151870979362*^9}, {
   3.647152048284137*^9, 3.647152066022809*^9}, {3.6471521750171556`*^9, 
   3.6471522286348467`*^9}, {3.647152327662135*^9, 3.6471523315250063`*^9}}],

Cell["\<\
The line his zero as soon the squared difference of the sum in the \
entanglement of formation calculation gets zero:\
\>", "Text",
 CellChangeTimes->{{3.647152272156331*^9, 3.647152314069086*^9}}],

Cell[BoxData[
 RowBox[{"FindRoot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], "-", 
     RowBox[{"3", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Tau]", ",", "0.5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6471521156125593`*^9, 3.6471521658328047`*^9}, {
  3.647164359765656*^9, 3.647164362340641*^9}}]
}, Closed]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
3.2 Time-independent random Hamiltonian, average of individual entanglement\
\>", "Section",
 CellChangeTimes->{{3.619696213212072*^9, 3.619696224483266*^9}, {
   3.619696452849574*^9, 3.619696466380642*^9}, {3.61969927062528*^9, 
   3.619699279341195*^9}, {3.619699373361328*^9, 3.619699388213579*^9}, {
   3.619701850251514*^9, 3.61970186233972*^9}, {3.619772336388913*^9, 
   3.619772343385683*^9}, {3.619839017108713*^9, 3.6198390175283012`*^9}, {
   3.631629061698056*^9, 3.6316290765415993`*^9}, {3.631722502876953*^9, 
   3.631722502954318*^9}, 3.631764311477531*^9, {3.632458576330288*^9, 
   3.632458596702455*^9}, {3.632458633649604*^9, 3.632458645054151*^9}, 
   3.647002608994965*^9, {3.6538253195747633`*^9, 3.653825319710486*^9}}],

Cell[CellGroupData[{

Cell["Compute the first term of the average (energies) ", "Subsection",
 CellChangeTimes->{{3.631723269514867*^9, 3.631723274688779*^9}, {
   3.631723307696806*^9, 3.631723328554154*^9}, 3.631723393228361*^9, {
   3.632236918514865*^9, 3.632236920173032*^9}, {3.6322375856465178`*^9, 
   3.632237587696509*^9}}],

Cell[TextData[{
 "We compute the Fourier transform of the expression without the energy \
differences ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["e", "i"], " ", "-", " ", 
      SubscriptBox["e", "j"]}], ")"}], "2"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.632239839761671*^9, 3.632239850026457*^9}, {
  3.632240357031097*^9, 3.632240359424645*^9}, {3.632240490343279*^9, 
  3.6322405298575153`*^9}}],

Cell[BoxData[
 RowBox[{"FTbare", "=", 
  RowBox[{"Integrate", "[", " ", 
   RowBox[{
    RowBox[{
     SuperscriptBox["E", 
      RowBox[{"I", " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Beta]", "j"], " ", 
          SubscriptBox["e", "j"]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "4"}], "}"}]}], "]"}]}]], 
     SuperscriptBox["E", 
      RowBox[{
       RowBox[{"-", "A"}], "  ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["e", "j"], "2"], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "4"}], "}"}]}], "]"}]}]]}], ",", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["e", "1"], ",", 
      RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["e", "2"], ",", 
      RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["e", "3"], ",", 
      RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["e", "4"], ",", 
      RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"A", ">", "0"}], ",", 
       RowBox[{"t", ">", "0"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.632239832369356*^9, 3.6322398326106157`*^9}, {
  3.6322398734196*^9, 3.6322400000822268`*^9}, {3.6322400949276533`*^9, 
  3.6322401079621773`*^9}, {3.632240166289651*^9, 3.632240173669774*^9}, {
  3.6322402120700903`*^9, 3.632240293713293*^9}, {3.632240341079528*^9, 
  3.6322403462211037`*^9}, {3.632240546954009*^9, 3.632240551183421*^9}, {
  3.6322407626520243`*^9, 3.632240763887536*^9}, {3.632240826211525*^9, 
  3.6322408265818567`*^9}, {3.632240885799788*^9, 3.6322409083604193`*^9}, {
  3.632240996259343*^9, 3.632240996760476*^9}}],

Cell["\<\
Then the full Fourier transform is calculated by applying suitable derivatives\
\>", "Text",
 CellChangeTimes->{{3.632240537387579*^9, 3.632240590739626*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ff", "[", 
    RowBox[{"ex_", ",", "i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"ex", ",", 
      SubscriptBox["\[Beta]", "i"]}], "]"}], "-", 
    RowBox[{"D", "[", 
     RowBox[{"ex", ",", 
      SubscriptBox["\[Beta]", "j"]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"ex_", ",", "i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"ff", "[", 
    RowBox[{
     RowBox[{"ff", "[", 
      RowBox[{"ex", ",", "i", ",", "j"}], "]"}], ",", "i", ",", "j"}], 
    "]"}]}], ";", 
  RowBox[{"FT", "=", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{
              RowBox[{"f", "[", 
               RowBox[{"FTbare", ",", "2", ",", "1"}], "]"}], ",", "3", ",", 
              "1"}], "]"}], ",", "4", ",", "1"}], "]"}], ",", "3", ",", "2"}],
          "]"}], ",", "4", ",", "2"}], "]"}], ",", "4", ",", "3"}], "]"}], "//",
     "Factor"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.632240343060342*^9, 3.6322403737513647`*^9}, {
   3.632240447010262*^9, 3.63224048355219*^9}, {3.6322405549408503`*^9, 
   3.632240557941016*^9}, {3.632241466999733*^9, 3.632241743431487*^9}, 
   3.632241793679913*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{"j_", ",", "k_", ",", "l_", ",", "m_"}], "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "n", "}"}], ",", " ", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"n", "[", "i", "]"}], "=", 
         RowBox[{"t", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"KroneckerDelta", "[", 
             RowBox[{"j", ",", "i"}], "]"}], "-", 
            RowBox[{"KroneckerDelta", "[", 
             RowBox[{"k", ",", "i"}], "]"}], "+", 
            RowBox[{"KroneckerDelta", "[", 
             RowBox[{"l", ",", "i"}], "]"}], "-", 
            RowBox[{"KroneckerDelta", "[", 
             RowBox[{"m", ",", "i"}], "]"}]}], ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "4"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
      
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"FT", "/", "GUEnorm"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Beta]", "1"], "\[Rule]", 
            RowBox[{"n", "[", "1", "]"}]}], ",", 
           RowBox[{
            SubscriptBox["\[Beta]", "2"], "\[Rule]", 
            RowBox[{"n", "[", "2", "]"}]}], ",", 
           RowBox[{
            SubscriptBox["\[Beta]", "3"], "\[Rule]", 
            RowBox[{"n", "[", "3", "]"}]}], ",", 
           RowBox[{
            SubscriptBox["\[Beta]", "4"], "\[Rule]", 
            RowBox[{"n", "[", "4", "]"}]}]}], "}"}]}], "/.", 
        RowBox[{"t", "\[Rule]", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"2", "A"}], "]"}], " ", "\[Tau]"}]}]}], " ", "//", 
       "Simplify"}]}]}], "]"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.632240343060342*^9, 3.6322403737513647`*^9}, {
   3.632240447010262*^9, 3.63224048355219*^9}, {3.6322405549408503`*^9, 
   3.632240557941016*^9}, {3.632241466999733*^9, 3.632241743431487*^9}, {
   3.632241793679913*^9, 3.632241838282548*^9}, {3.6322419264808702`*^9, 
   3.6322420041599627`*^9}, {3.6322420941669283`*^9, 3.632242185611923*^9}, {
   3.632242234250496*^9, 3.632242394010768*^9}, {3.6322424607903957`*^9, 
   3.632242498024253*^9}, {3.6322426089715443`*^9, 3.632242755101368*^9}, {
   3.632242822930744*^9, 3.6322428250430527`*^9}, 3.647164064103359*^9}],

Cell[BoxData[{
 RowBox[{"R", "[", 
  RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"R", "[", 
  RowBox[{"1", ",", "2", ",", "3", ",", "3"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"R", "[", 
  RowBox[{"1", ",", "2", ",", "3", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"R", "[", 
  RowBox[{"1", ",", "2", ",", "1", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"R", "[", 
  RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6322418773964787`*^9, 3.632241883665987*^9}, {
  3.632241915159328*^9, 3.632241921859106*^9}, {3.632242512240094*^9, 
  3.6322425414106693`*^9}}],

Cell[BoxData[
 RowBox[{"R", "[", 
  RowBox[{"2", ",", "3", ",", "2", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.6337663403375*^9, 3.6337664240642548`*^9}, {
  3.6337686756260366`*^9, 3.633768675945167*^9}}],

Cell["\<\
This can also be done by direct integration, but it would take a lot of time\
\>", "Text",
 CellChangeTimes->{{3.632237589323784*^9, 3.632237626804841*^9}, {
  3.632238695661378*^9, 3.632238707725168*^9}, {3.632238927981379*^9, 
  3.632238928349687*^9}, {3.632242919650511*^9, 3.6322429319246817`*^9}, {
  3.632458703289668*^9, 3.632458707005249*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   SubscriptBox["R", "1234"], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"GUEIntegrate", "[", 
         RowBox[{
          SubscriptBox["P", "GUE"], " ", 
          SuperscriptBox["E", 
           RowBox[{"I", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["e", "1"], "-", 
              SubscriptBox["e", "2"], "+", 
              SubscriptBox["e", "3"], "-", 
              SubscriptBox["e", "4"]}], ")"}], "t"}]]}], "]"}], "/", 
        "GUEnorm"}], ")"}], "/.", 
      RowBox[{"t", "\[Rule]", 
       RowBox[{
        RowBox[{"Sqrt", "[", "A", "]"}], " ", "\[Tau]"}]}]}], " ", "//", 
     RowBox[{"Simplify", "\n", 
      SubscriptBox["R", "1233"]}]}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"GUEIntegrate", "[", 
          RowBox[{
           SubscriptBox["P", "GUE"], " ", 
           SuperscriptBox["E", 
            RowBox[{"I", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["e", "1"], "-", 
               SubscriptBox["e", "2"], "+", 
               SubscriptBox["e", "3"], "-", 
               SubscriptBox["e", "3"]}], ")"}], "t"}]]}], "]"}], "/", 
         "GUEnorm"}], ")"}], "/.", 
       RowBox[{"t", "\[Rule]", 
        RowBox[{
         RowBox[{"Sqrt", "[", "A", "]"}], " ", "\[Tau]"}]}]}], " ", "//", 
      RowBox[{"Simplify", "\n", 
       SubscriptBox["R", "1232"]}]}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"GUEIntegrate", "[", 
           RowBox[{
            SubscriptBox["P", "GUE"], " ", 
            SuperscriptBox["E", 
             RowBox[{"I", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["e", "1"], "-", 
                SubscriptBox["e", "2"], "+", 
                SubscriptBox["e", "3"], "-", 
                SubscriptBox["e", "2"]}], ")"}], "t"}]]}], "]"}], "/", 
          "GUEnorm"}], ")"}], "/.", 
        RowBox[{"t", "\[Rule]", 
         RowBox[{
          RowBox[{"Sqrt", "[", "A", "]"}], " ", "\[Tau]"}]}]}], " ", "//", 
       RowBox[{"Simplify", "\n", 
        SubscriptBox["R", "1212"]}]}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"GUEIntegrate", "[", 
            RowBox[{
             SubscriptBox["P", "GUE"], " ", 
             SuperscriptBox["E", 
              RowBox[{"I", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["e", "1"], "-", 
                 SubscriptBox["e", "2"], "+", 
                 SubscriptBox["e", "1"], "-", 
                 SubscriptBox["e", "2"]}], ")"}], "t"}]]}], "]"}], "/", 
           "GUEnorm"}], ")"}], "/.", 
         RowBox[{"t", "\[Rule]", 
          RowBox[{
           RowBox[{"Sqrt", "[", "A", "]"}], " ", "\[Tau]"}]}]}], " ", "//", 
        RowBox[{"Simplify", "\n", 
         SubscriptBox["R", "1122"]}]}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"GUEIntegrate", "[", 
            RowBox[{
             SubscriptBox["P", "GUE"], " ", 
             SuperscriptBox["E", 
              RowBox[{"I", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["e", "1"], "-", 
                 SubscriptBox["e", "1"], "+", 
                 SubscriptBox["e", "2"], "-", 
                 SubscriptBox["e", "2"]}], ")"}], "t"}]]}], "]"}], "/", 
           "GUEnorm"}], ")"}], "/.", 
         RowBox[{"t", "\[Rule]", 
          RowBox[{
           RowBox[{"Sqrt", "[", "A", "]"}], " ", "\[Tau]"}]}]}], " ", "//", 
        "Simplify"}]}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6322366023594723`*^9, 3.632236619629043*^9}, {
  3.632237029540447*^9, 3.632237036157372*^9}, {3.632238789320032*^9, 
  3.632238789822925*^9}, {3.6322428812635107`*^9, 3.632242914101418*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Compute the second term of the average (eigenvectors)", "Subsection",
 CellChangeTimes->{{3.6317236658849277`*^9, 3.6317236768088408`*^9}, {
  3.632236922667017*^9, 3.632236925996814*^9}}],

Cell[CellGroupData[{

Cell["Integrand", "Subsubsection",
 CellChangeTimes->{{3.647239629762103*^9, 3.647239631586933*^9}}],

Cell["Setup the integrand", "Text",
 CellChangeTimes->{{3.6472394709575853`*^9, 3.647239473885792*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"v", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"1", ",", "2"}], "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"2", ",", "1"}], "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"2", ",", "2"}], "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"integrand", "[", 
   RowBox[{
   "j_", ",", "k_", ",", "l_", ",", "m_", ",", "\[Mu]_", ",", "\[Beta]_", ",",
     "\[Gamma]_", ",", "\[Delta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"v", "[", "j", "]"}], ".", "U", ".", 
      RowBox[{"v", "[", 
       RowBox[{"\[Mu]", ",", "\[Beta]"}], "]"}]}], ")"}], "\[Conjugate]"}], 
   "  ", "*", " ", 
   RowBox[{
    RowBox[{"v", "[", "j", "]"}], ".", 
    SubscriptBox["\[Rho]", "u"], ".", 
    RowBox[{"v", "[", "k", "]"}]}], " ", "*", " ", 
   RowBox[{
    RowBox[{"v", "[", "k", "]"}], ".", "U", ".", 
    RowBox[{"v", "[", 
     RowBox[{"\[Delta]", ",", "\[Beta]"}], "]"}]}], " ", "*", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"v", "[", "l", "]"}], ".", "U", ".", 
      RowBox[{"v", "[", 
       RowBox[{"\[Delta]", ",", "\[Gamma]"}], "]"}]}], ")"}], "\[Conjugate]"],
    " ", "*", " ", 
   RowBox[{
    RowBox[{"v", "[", "l", "]"}], ".", 
    SubscriptBox["\[Rho]", "u"], ".", 
    RowBox[{"v", "[", "m", "]"}]}], " ", "*", " ", 
   RowBox[{
    RowBox[{"v", "[", "m", "]"}], ".", "U", ".", 
    RowBox[{"v", "[", 
     RowBox[{"\[Mu]", ",", "\[Gamma]"}], "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.632463905421454*^9, 3.632464088865315*^9}, {
   3.632465114585783*^9, 3.632465128786537*^9}, 3.632727254372198*^9, {
   3.6331775637277517`*^9, 3.633177589205474*^9}, 3.633177759762081*^9, {
   3.6337727001950006`*^9, 3.633772706306025*^9}, {3.633772772615077*^9, 
   3.633772811035717*^9}, {3.647167510937662*^9, 3.6471675454705687`*^9}, {
   3.6472336369055433`*^9, 3.647233642500386*^9}, {3.647233681295252*^9, 
   3.6472337103167353`*^9}, {3.647234772317875*^9, 3.6472348095158777`*^9}, {
   3.6472349590984163`*^9, 3.647234970832101*^9}, {3.6472353773504047`*^9, 
   3.647235383589362*^9}, {3.647236379230579*^9, 3.6472363936465073`*^9}, {
   3.647236474082252*^9, 3.6472364917906027`*^9}}],

Cell["This is the complete integration, but we will split it", "Text",
 CellChangeTimes->{{3.647239487093799*^9, 3.6472395053587837`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Integration", "[", "expr_", "]"}], ":=", 
   RowBox[{"Integrate", "[", 
    RowBox[{"expr", ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "1"], ",", "0", ",", "\[Pi]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "2"], ",", "0", ",", 
       RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "3"], ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "4"], ",", "0", ",", 
       RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "5"], ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "6"], ",", "0", ",", 
       RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "7"], ",", "0", ",", "\[Pi]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "8"], ",", "0", ",", 
       RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "9"], ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "10"], ",", "0", ",", 
       RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "11"], ",", "0", ",", "\[Pi]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "12"], ",", "0", ",", 
       RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "13"], ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "14"], ",", "0", ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "\[Pi]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "15"], ",", "0", ",", 
       RowBox[{"2", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"2", "/", "3"}], "]"}], "\[Pi]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell["Integration steps", "Subsubsection",
 CellChangeTimes->{{3.647239518221467*^9, 3.6472395231032887`*^9}, {
  3.647239618025824*^9, 3.647239620394018*^9}}],

Cell["Some reduction functions for simplification", "Text",
 CellChangeTimes->{{3.647239528179883*^9, 3.6472395364716*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Reduction", "[", 
     RowBox[{"expr_", ",", "j_", ",", "shift_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"sum", ",", "ex"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"sum", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"ex", "=", 
        RowBox[{"Expand", "[", "expr", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"sum", "+=", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"ex", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "+", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"ex", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "/.", " ", 
                RowBox[{
                 SubscriptBox["\[Alpha]", "j"], "\[Rule]", 
                 RowBox[{
                  SubscriptBox["\[Alpha]", "j"], "+", "shift"}]}]}], ")"}]}], 
             ")"}], "/", "2"}], " ", "/.", 
           RowBox[{
            RowBox[{"Power", "[", 
             RowBox[{"E", ",", "x_"}], "]"}], "\[RuleDelayed]", 
            RowBox[{"Simplify", "[", 
             RowBox[{"Power", "[", 
              RowBox[{"E", ",", 
               RowBox[{"Expand", "[", "x", "]"}]}], "]"}], "]"}]}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "ex", "]"}]}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"sum", "=", 
        RowBox[{"Expand", "[", "sum", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ByteCount", "[", "sum", "]"}], "<", 
          RowBox[{"ByteCount", "[", "ex", "]"}]}], ",", "sum", ",", "ex"}], 
        "]"}]}]}], "]"}]}], ";"}], "\n"}]], "Input",
 CellChangeTimes->{{3.632540278491454*^9, 3.6325404073223124`*^9}, {
   3.632540745767041*^9, 3.632540844811166*^9}, {3.63254087711761*^9, 
   3.632540948334749*^9}, {3.632541435117631*^9, 3.632541458179933*^9}, {
   3.632541720605842*^9, 3.632541748209309*^9}, {3.632542031448485*^9, 
   3.632542062531266*^9}, {3.6325421223783417`*^9, 3.6325421277769012`*^9}, {
   3.632542252397462*^9, 3.632542278748764*^9}, 3.6325429807975893`*^9, {
   3.632544449294814*^9, 3.6325444554754868`*^9}, {3.632727299031172*^9, 
   3.632727339708551*^9}, {3.6331773055122004`*^9, 3.633177347957897*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Reduction", "[", "expr_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "c", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"c", "=", 
       RowBox[{"Reduction", "[", 
        RowBox[{"expr", ",", "5", ",", "\[Pi]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"c", "=", 
       RowBox[{"Reduction", "[", 
        RowBox[{"c", ",", "5", ",", 
         RowBox[{"\[Pi]", "/", "2"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"c", "=", 
       RowBox[{"Reduction", "[", 
        RowBox[{"c", ",", "3", ",", 
         RowBox[{"\[Pi]", "/", "2"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"c", "=", 
       RowBox[{"Reduction", "[", 
        RowBox[{"c", ",", "3", ",", 
         RowBox[{"\[Pi]", "/", "4"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"c", "=", 
       RowBox[{"Reduction", "[", 
        RowBox[{"c", ",", "9", ",", "\[Pi]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"c", "=", 
       RowBox[{"Reduction", "[", 
        RowBox[{"c", ",", "9", ",", 
         RowBox[{"\[Pi]", "/", "2"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"c", "=", 
       RowBox[{"Reduction", "[", 
        RowBox[{"c", ",", "9", ",", 
         RowBox[{"\[Pi]", "/", "4"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      "c"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.632727345543551*^9, 3.632727480140246*^9}, {
  3.632727514690714*^9, 3.632727697012178*^9}, {3.6327277616850758`*^9, 
  3.632727767430497*^9}, {3.632728658577121*^9, 3.63272870505573*^9}, {
  3.6327297377802963`*^9, 3.6327297384087343`*^9}, {3.633770897496636*^9, 
  3.633770900424855*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CleanExpr", "[", "expr_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"ex", ",", "sum"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ex", "=", 
       RowBox[{"Expand", "[", "expr", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"sum", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"sum", "+=", 
         RowBox[{"TrigFactor", "[", 
          RowBox[{"ex", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "ex", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "sum"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.632727718889283*^9, {3.632727834984561*^9, 3.632727842206702*^9}, {
   3.632728751015658*^9, 3.6327288895806*^9}, {3.6327297992615833`*^9, 
   3.632729836807613*^9}, {3.6331773688575563`*^9, 3.633177381007813*^9}, {
   3.6331776233369713`*^9, 3.633177627785722*^9}}],

Cell["First half of the complete integral", "Text",
 CellChangeTimes->{{3.6472395401754932`*^9, 3.647239547464056*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RIntegration", "[", "expr_", "]"}], ":=", 
   RowBox[{"Integrate", "[", 
    RowBox[{"expr", ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "2"], ",", "0", ",", 
       RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "4"], ",", "0", ",", 
       RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "6"], ",", "0", ",", 
       RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "8"], ",", "0", ",", 
       RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "10"], ",", "0", ",", 
       RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "12"], ",", "0", ",", 
       RowBox[{"\[Pi]", "/", "2"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.632478333728278*^9, 3.6324783406993723`*^9}, {
   3.632723703447744*^9, 3.632723711995751*^9}, {3.632727967260436*^9, 
   3.632728000478717*^9}, {3.6327280313498983`*^9, 3.6327281179116898`*^9}, 
   3.63273928270542*^9}],

Cell["Compute first half of the integral with some simplifications", "Text",
 CellChangeTimes->{{3.6472395531120987`*^9, 3.647239572112986*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", 
    RowBox[{"j_", ",", "k_", ",", "l_", ",", "m_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "expr", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"expr", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"integrand", "[", 
              RowBox[{
              "j", ",", "k", ",", "l", ",", "m", ",", "\[Mu]", ",", "\[Beta]",
                ",", "\[Gamma]", ",", "\[Delta]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Mu]", ",", "2"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Beta]", ",", "2"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Gamma]", ",", "2"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Delta]", ",", "2"}], "}"}]}], "]"}], "  ", "*", " ", 
           
           SubscriptBox["dV", "SU4"]}], " ", "//", " ", "Expand"}], ")"}], "/.", 
        RowBox[{
         RowBox[{"Power", "[", 
          RowBox[{"E", ",", "x_"}], "]"}], "\[RuleDelayed]", 
         RowBox[{"Simplify", "[", 
          RowBox[{"Power", "[", 
           RowBox[{"E", ",", 
            RowBox[{"Expand", "[", "x", "]"}]}], "]"}], "]"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"ByteCount", "[", "expr", "]"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"expr", " ", "=", " ", 
       RowBox[{"Reduction", "[", "expr", "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"Print", "[", 
       RowBox[{"ByteCount", "[", "expr", "]"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"expr", " ", "=", " ", 
       RowBox[{"CleanExpr", "[", "expr", "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"Print", "[", 
       RowBox[{"ByteCount", "[", "expr", "]"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"RIntegration", "[", "expr", "]"}]}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.632543043875578*^9, 3.632543136985936*^9}, {
   3.6325433922002697`*^9, 3.6325433942458477`*^9}, {3.632544649615747*^9, 
   3.632544672278042*^9}, 3.632728721816382*^9, {3.632728899239739*^9, 
   3.632728903087042*^9}, {3.6331776426794443`*^9, 3.633177644417809*^9}, {
   3.633177764718296*^9, 3.633177765715785*^9}, 3.647233277487997*^9, 
   3.6472348442316713`*^9, 3.647235143328785*^9, 3.6472361976477747`*^9, 
   3.64723671697614*^9, 3.647237433966117*^9}],

Cell["Second half integral", "Text",
 CellChangeTimes->{{3.647239575528864*^9, 3.6472395796008167`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"QIntegration", "[", "expr_", "]"}], ":=", 
   RowBox[{"Integrate", "[", 
    RowBox[{"expr", ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "1"], ",", "0", ",", "\[Pi]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "3"], ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "5"], ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "7"], ",", "0", ",", "\[Pi]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "9"], ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "11"], ",", "0", ",", "\[Pi]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "13"], ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "14"], ",", "0", ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "\[Pi]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "15"], ",", "0", ",", 
       RowBox[{"2", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"2", "/", "3"}], "]"}], "\[Pi]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6327402319035463`*^9, 3.632740267920465*^9}}],

Cell["\<\
The following calculation of the complete table takes several days (commented \
out)\
\>", "Text",
 CellChangeTimes->{{3.633765485876451*^9, 3.633765505971109*^9}, {
  3.647239431700182*^9, 3.647239433363896*^9}, {3.647239583432828*^9, 
  3.647239587233149*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"TT", "=", "\[IndentingNewLine]", 
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"tjklm", "=", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"j", ",", "k", ",", "l", ",", "m"}], "]"}], "//", 
         "Simplify"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"TT", "[", 
         RowBox[{"[", 
          RowBox[{"j", ",", "k", ",", "l", ",", "m"}], "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{"QIntegration", "[", 
          RowBox[{"tjklm", "/", 
           SubscriptBox["V", "SU4"]}], "]"}], "//", "Simplify"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"j", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "4"}], "}"}]}], "]"}]}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.633178829429986*^9, 3.633178908043612*^9}, {
   3.63317924038894*^9, 3.633179266122574*^9}, {3.6331793820883093`*^9, 
   3.633179395384709*^9}, {3.6331794950967627`*^9, 3.633179525636745*^9}, {
   3.6331796005661383`*^9, 3.633179600699305*^9}, {3.6331796414863863`*^9, 
   3.633179731612505*^9}, {3.6331801103448353`*^9, 3.633180113622562*^9}, {
   3.6331805531596193`*^9, 3.6331805704622583`*^9}, {3.633180864873097*^9, 
   3.633180865697837*^9}, {3.633183088649644*^9, 3.633183159150526*^9}, 
   3.633183251381514*^9, {3.63318421163031*^9, 3.633184211770204*^9}, {
   3.633197206606968*^9, 3.633197209852045*^9}, {3.6337652869069023`*^9, 
   3.6337653478842497`*^9}, {3.6337654034042597`*^9, 3.6337654820072002`*^9}}],

Cell["\<\
You can test single entries by calculating the following (each taking a few \
minutes)\
\>", "Text",
 CellChangeTimes->{{3.6472392449856157`*^9, 3.647239259495286*^9}, {
  3.647239417924314*^9, 3.647239424668893*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"QIntegration", "[", 
   RowBox[{
    RowBox[{"T", "[", 
     RowBox[{"4", ",", "2", ",", "4", ",", "3"}], "]"}], "/", 
    SubscriptBox["V", "SU4"]}], "]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.64716566753001*^9, 3.647165690907248*^9}, {
   3.647166086624899*^9, 3.647166098692189*^9}, {3.6471663673744497`*^9, 
   3.647166386628812*^9}, {3.647233361452256*^9, 3.647233379340933*^9}, {
   3.6472348916025677`*^9, 3.64723489179322*^9}, {3.6472359521447487`*^9, 
   3.6472359552408667`*^9}, {3.647236039146188*^9, 3.647236041803749*^9}, 
   3.6472360908477907`*^9, {3.647236201664709*^9, 3.647236201960479*^9}, {
   3.647238022911963*^9, 3.647238023231031*^9}, {3.647238666116539*^9, 
   3.647238666836961*^9}, {3.6472392638741703`*^9, 3.647239281494108*^9}, {
   3.6472394138489103`*^9, 3.647239416644771*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Result of the integration", "Subsubsection",
 CellChangeTimes->{{3.633765586672916*^9, 3.633765593779163*^9}, {
  3.647239596417264*^9, 3.647239602322117*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TT", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"17", "/", "210"}], ",", 
           RowBox[{"1", "/", "1260"}], ",", 
           RowBox[{"1", "/", "1260"}], ",", 
           RowBox[{"1", "/", "1260"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "1260"}], ",", 
           RowBox[{"103", "/", "5040"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "2016"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "1260"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"103", "/", "5040"}], ",", 
           RowBox[{"1", "/", "2016"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "1260"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"103", "/", "5040"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "1260"}], ",", 
           RowBox[{"1", "/", "420"}], ",", 
           RowBox[{"1", "/", "840"}], ",", 
           RowBox[{"1", "/", "840"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"103", "/", "5040"}], ",", 
           RowBox[{"1", "/", "1260"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "2016"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "840"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "1680"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "840"}], ",", 
           RowBox[{"1", "/", "1680"}], ",", 
           RowBox[{"1", "/", "2016"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "1260"}], ",", 
           RowBox[{"1", "/", "840"}], ",", 
           RowBox[{"1", "/", "420"}], ",", 
           RowBox[{"1", "/", "840"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "840"}], ",", 
           RowBox[{"1", "/", "1680"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"103", "/", "5040"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "1260"}], ",", 
           RowBox[{"1", "/", "2016"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "1680"}], ",", 
           RowBox[{"1", "/", "840"}], ",", 
           RowBox[{"1", "/", "2016"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "1260"}], ",", 
           RowBox[{"1", "/", "840"}], ",", 
           RowBox[{"1", "/", "840"}], ",", 
           RowBox[{"1", "/", "420"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "1680"}], ",", 
           RowBox[{"1", "/", "840"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "1680"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "840"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"103", "/", "5040"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "1260"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "1260"}], ",", 
           RowBox[{"103", "/", "5040"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "2016"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "420"}], ",", 
           RowBox[{"1", "/", "1260"}], ",", 
           RowBox[{"1", "/", "840"}], ",", 
           RowBox[{"1", "/", "840"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "840"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "1680"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "840"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "1680"}], ",", 
           RowBox[{"1", "/", "2016"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"103", "/", "5040"}], ",", 
           RowBox[{"1", "/", "1260"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "2016"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "1260"}], ",", 
           RowBox[{"17", "/", "210"}], ",", 
           RowBox[{"1", "/", "1260"}], ",", 
           RowBox[{"1", "/", "1260"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "1260"}], ",", 
           RowBox[{"103", "/", "5040"}], ",", 
           RowBox[{"1", "/", "2016"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "1260"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"103", "/", "5040"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "840"}], ",", 
           RowBox[{"1", "/", "1680"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "840"}], ",", 
           RowBox[{"1", "/", "1260"}], ",", 
           RowBox[{"1", "/", "420"}], ",", 
           RowBox[{"1", "/", "840"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"103", "/", "5040"}], ",", 
           RowBox[{"1", "/", "1260"}], ",", 
           RowBox[{"1", "/", "2016"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "1680"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "840"}], ",", 
           RowBox[{"1", "/", "2016"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "1680"}], ",", 
           RowBox[{"1", "/", "840"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "840"}], ",", 
           RowBox[{"1", "/", "1260"}], ",", 
           RowBox[{"1", "/", "840"}], ",", 
           RowBox[{"1", "/", "420"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "1680"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "840"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"103", "/", "5040"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "1260"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "1260"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"103", "/", "5040"}], ",", 
           RowBox[{"1", "/", "2016"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "840"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "1680"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "420"}], ",", 
           RowBox[{"1", "/", "840"}], ",", 
           RowBox[{"1", "/", "1260"}], ",", 
           RowBox[{"1", "/", "840"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "840"}], ",", 
           RowBox[{"1", "/", "1680"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "2016"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "840"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "1680"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "1260"}], ",", 
           RowBox[{"103", "/", "5040"}], ",", 
           RowBox[{"1", "/", "2016"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "840"}], ",", 
           RowBox[{"1", "/", "420"}], ",", 
           RowBox[{"1", "/", "1260"}], ",", 
           RowBox[{"1", "/", "840"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "1680"}], ",", 
           RowBox[{"1", "/", "840"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "2016"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"103", "/", "5040"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "1260"}], ",", 
           RowBox[{"1", "/", "2016"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"103", "/", "5040"}], ",", 
           RowBox[{"1", "/", "1260"}], ",", 
           RowBox[{"1", "/", "2016"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "1260"}], ",", 
           RowBox[{"1", "/", "1260"}], ",", 
           RowBox[{"17", "/", "210"}], ",", 
           RowBox[{"1", "/", "1260"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "1260"}], ",", 
           RowBox[{"103", "/", "5040"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "1680"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "840"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "1680"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "840"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "840"}], ",", 
           RowBox[{"1", "/", "840"}], ",", 
           RowBox[{"1", "/", "1260"}], ",", 
           RowBox[{"1", "/", "420"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"103", "/", "5040"}], ",", 
           RowBox[{"1", "/", "1260"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "1260"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"103", "/", "5040"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "840"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "1680"}], ",", 
           RowBox[{"1", "/", "2016"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "840"}], ",", 
           RowBox[{"1", "/", "1680"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "2016"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "420"}], ",", 
           RowBox[{"1", "/", "840"}], ",", 
           RowBox[{"1", "/", "840"}], ",", 
           RowBox[{"1", "/", "1260"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "840"}], ",", 
           RowBox[{"1", "/", "1680"}], ",", 
           RowBox[{"1", "/", "2016"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "1260"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"103", "/", "5040"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "1680"}], ",", 
           RowBox[{"1", "/", "840"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "2016"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "840"}], ",", 
           RowBox[{"1", "/", "420"}], ",", 
           RowBox[{"1", "/", "840"}], ",", 
           RowBox[{"1", "/", "1260"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "1680"}], ",", 
           RowBox[{"1", "/", "840"}], ",", 
           RowBox[{"1", "/", "2016"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "1680"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "840"}], ",", 
           RowBox[{"1", "/", "2016"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "1260"}], ",", 
           RowBox[{"103", "/", "5040"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "840"}], ",", 
           RowBox[{"1", "/", "840"}], ",", 
           RowBox[{"1", "/", "420"}], ",", 
           RowBox[{"1", "/", "1260"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"103", "/", "5040"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "1260"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"103", "/", "5040"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "1260"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"1", "/", "2016"}], ",", 
           RowBox[{"103", "/", "5040"}], ",", 
           RowBox[{"1", "/", "1260"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "1260"}], ",", 
           RowBox[{"1", "/", "1260"}], ",", 
           RowBox[{"1", "/", "1260"}], ",", 
           RowBox[{"17", "/", "210"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.633765533937579*^9, 3.6337655391979733`*^9}, 
   3.633765580696323*^9, {3.633765888671349*^9, 3.6337659123055677`*^9}, {
   3.647162730902232*^9, 3.647162737153935*^9}, 3.6471631792999163`*^9, 
   3.647239440777678*^9}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Compute the result of the averaged linear entropy", "Subsection",
 CellChangeTimes->{{3.647164082132675*^9, 3.647164091829311*^9}}],

Cell[BoxData[
 RowBox[{"LinearEntropyQC", "=", 
  RowBox[{"1", "-", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"TT", "[", 
        RowBox[{"[", 
         RowBox[{"j", ",", "k", ",", "l", ",", "m"}], "]"}], "]"}], ")"}], 
      "*", 
      RowBox[{"R", "[", 
       RowBox[{"j", ",", "k", ",", "l", ",", "m"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "4"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.633765604657337*^9, 3.633765604762878*^9}, {
   3.633765643654912*^9, 3.633765665522561*^9}, {3.633765703163341*^9, 
   3.633765734896226*^9}, {3.633765766925349*^9, 3.633765773514597*^9}, {
   3.633765826610366*^9, 3.633765860454877*^9}, {3.633765923290229*^9, 
   3.633766001326833*^9}, {3.6471631894658957`*^9, 3.647163229499446*^9}, 
   3.647239344524185*^9, {3.647239693089313*^9, 3.647239696292355*^9}, {
   3.647239887875169*^9, 3.647239896378231*^9}}],

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"LinearEntropyQC", ",", "0.2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Tau]", ",", "0", ",", "8"}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Normal", ",", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Gray"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Tau]\>\"", ",", "\"\<L(\[Tau])\>\""}], "}"}]}], ",", 
   RowBox[{"PlotRangePadding", "\[Rule]", "None"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "8"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0.22"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotRangeClipping", "\[Rule]", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6471632060826683`*^9, 3.6471634127218037`*^9}, {
  3.6471638475649433`*^9, 3.647163847830236*^9}}],

Cell["Limit value", "Text",
 CellChangeTimes->{{3.647163489018476*^9, 3.647163490634747*^9}}],

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{"LinearEntropyQC", ",", 
   RowBox[{"\[Tau]", "\[Rule]", "\[Infinity]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6471634777631187`*^9, 3.647163486492104*^9}}],

Cell["Mximum", "Text",
 CellChangeTimes->{{3.647163495946516*^9, 3.647163497555489*^9}}],

Cell[BoxData[
 RowBox[{"FindMaximum", "[", 
  RowBox[{"LinearEntropyQC", ",", 
   RowBox[{"{", 
    RowBox[{"\[Tau]", ",", "0.8"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.647163429860167*^9, 3.6471634597195053`*^9}}]
}, Closed]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["4. Time-dependent random Hamiltonian", "Chapter",
 CellChangeTimes->{{3.6469986978036633`*^9, 3.646998714724378*^9}, {
  3.647150759662374*^9, 3.647150760566944*^9}}],

Cell[CellGroupData[{

Cell["4.1 SU(4) metric", "Section",
 CellChangeTimes->{{3.619696213212072*^9, 3.619696224483266*^9}, {
  3.619696452849574*^9, 3.619696466380642*^9}, {3.631715633297337*^9, 
  3.631715633926672*^9}, {3.6471507716310453`*^9, 3.6471507722631407`*^9}}],

Cell["Definition for numerical tests", "Text",
 CellChangeTimes->{{3.64716102576645*^9, 3.647161029879196*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"num", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Alpha]", "i"], "\[Rule]", 
      RowBox[{"\[Pi]", "*", 
       RowBox[{"RandomReal", "[", "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "15"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Numerical", "[", "expr_", "]"}], " ", ":=", 
   RowBox[{"Chop", "[", 
    RowBox[{
     RowBox[{"expr", "/.", "num"}], ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "9"}]]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{3.647161039414794*^9}],

Cell[CellGroupData[{

Cell["Line element of SU (4)", "Subsection",
 CellChangeTimes->{{3.619696213212072*^9, 3.619696224483266*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dU", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"U", ",", 
        SubscriptBox["\[Alpha]", "i"]}], "]"}], 
      SubscriptBox["d\[Alpha]", "i"]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "15"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SuperscriptBox["dU", "\[Dagger]"], "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        SuperscriptBox["U", "\[Dagger]"], ",", 
        SubscriptBox["\[Alpha]", "i"]}], "]"}], 
      SubscriptBox["d\[Alpha]", "i"]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "15"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dsds", "=", 
   RowBox[{
    RowBox[{"Tr", "[", 
     RowBox[{"dU", ".", 
      SuperscriptBox["dU", "\[Dagger]"]}], "]"}], "//", "Expand"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6196960356447353`*^9, 3.619696042734531*^9}, {
  3.6196962273625317`*^9, 3.6196964079270773`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Metric tensor ", "Subsection",
 CellChangeTimes->{{3.619696436043879*^9, 3.61969643971572*^9}, {
  3.6196965116293783`*^9, 3.6196965150302553`*^9}}],

Cell[CellGroupData[{

Cell["\<\
Deriving the metric tensor from the line element, gives a matrix with lengthy \
entries\
\>", "Subsubsection",
 CellChangeTimes->{{3.6196965232948933`*^9, 3.619696542171887*^9}, {
  3.619696633288512*^9, 3.619696649430399*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"G", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"dsds", ",", 
        SubscriptBox["d\[Alpha]", "i"], ",", 
        SubscriptBox["d\[Alpha]", "j"]}], "]"}], "/", "2"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "15"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "15"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"G", "//", "ByteCount"}]}], "Input",
 CellChangeTimes->{{3.61969654779914*^9, 3.6196966306524677`*^9}, {
  3.6196972328632517`*^9, 3.6196972331454697`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Load a much smaller but equivalent expression from file system (which has \
been optimized by hand)\
\>", "Subsubsection",
 CellChangeTimes->{{3.6196970067310333`*^9, 3.619697047354836*^9}, {
  3.619698019405745*^9, 3.619698029920096*^9}, {3.631622592282729*^9, 
  3.631622593042705*^9}, {3.631622809715026*^9, 3.631622818464305*^9}, {
  3.631622850197225*^9, 3.6316228514312983`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"ReadExpr", "[", "\"\<G\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"g", "//", "ByteCount"}]}], "Input",
 CellChangeTimes->{{3.619696678332358*^9, 3.619696682794856*^9}, {
   3.6196967284549313`*^9, 3.619696732060775*^9}, {3.619696934194871*^9, 
   3.619696944831642*^9}, {3.6196969865848093`*^9, 3.619696989176985*^9}, {
   3.619697060054204*^9, 3.619697081132599*^9}, 3.619697144346596*^9, {
   3.619697843697279*^9, 3.619697855052719*^9}, {3.6196978904364443`*^9, 
   3.619697911902154*^9}, {3.619697946331053*^9, 3.6196980029892473`*^9}, {
   3.631622790799864*^9, 3.6316227912155113`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Prove equality (takes a minute)", "Subsubsection",
 CellChangeTimes->{{3.61969830805753*^9, 3.619698314202838*^9}, {
  3.6316272400174513`*^9, 3.631627248275668*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"g", "-", "G"}], "\[Equal]", 
    RowBox[{"ZeroMatrix", "[", "15", "]"}]}], "//", "Expand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.6196981038391237`*^9, 3.619698172204494*^9}, {
  3.619698210270792*^9, 3.619698219038104*^9}, {3.619698275626937*^9, 
  3.619698279571629*^9}}],

Cell[TextData[{
 "Mathematica is unable to compute the determinant directly. Here we check \
the relation numerically. (for definition of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Mu]", "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " see section 2) "
}], "Text",
 CellChangeTimes->{{3.619699701936377*^9, 3.619699729974744*^9}, {
  3.6471525170440893`*^9, 3.64715252681324*^9}, {3.647152557668824*^9, 
  3.647152559197462*^9}}],

Cell[BoxData[{
 RowBox[{"Det", "[", 
  RowBox[{"Numerical", "[", "g", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  SuperscriptBox["\[Mu]", "2"], "//", "Numerical"}]}], "Input",
 CellChangeTimes->{{3.619699473061419*^9, 3.6196995142125387`*^9}, {
   3.619699605879779*^9, 3.6196996456387377`*^9}, 3.61970000454156*^9, {
   3.6469977859514217`*^9, 3.646997793806726*^9}, 3.6469981702961082`*^9, {
   3.646998357385055*^9, 3.646998378290799*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Inverse metric tensor", "Subsection",
 CellChangeTimes->{{3.619698335680455*^9, 3.619698343167191*^9}}],

Cell["\<\
The determination of the inverse metric tensor was the most difficult part of \
the work. Mathematica is unable to invert the matrix directly. Its \
computation was only possible by guesswork, numerical hints, and separate \
consideration of individual matrix elements. Here we load the result from the \
file system:\
\>", "Text",
 CellChangeTimes->{{3.619698366673884*^9, 3.619698496883762*^9}, {
  3.631622839619212*^9, 3.63162284431984*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"h", "=", 
   RowBox[{"ReadExpr", "[", "\"\<H\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"h", "//", "ByteCount"}]}], "Input",
 CellChangeTimes->{{3.619698354078216*^9, 3.619698361103201*^9}, {
  3.631622825076395*^9, 3.6316228254443703`*^9}}],

Cell["Analytic proof (slow, commented out)", "Text",
 CellChangeTimes->{{3.619698736933934*^9, 3.61969875519028*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Simplify", "[", 
   RowBox[{"g", ".", "h"}], "]"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6196985161562033`*^9, 3.6196985295236387`*^9}, {
  3.619698586454814*^9, 3.6196985878340273`*^9}, {3.6196986773424807`*^9, 
  3.619698684331703*^9}, {3.619698760065577*^9, 3.619698763936771*^9}, {
  3.620278207566518*^9, 3.620278213988338*^9}, {3.6202798346799593`*^9, 
  3.620279839939678*^9}, {3.6316229380827208`*^9, 3.6316229414359493`*^9}, {
  3.6316229901773243`*^9, 3.631623023715333*^9}}],

Cell["Numerical check (fast)", "Text",
 CellChangeTimes->{{3.619698766892374*^9, 3.6196987738083982`*^9}, {
  3.619699130278879*^9, 3.61969914110497*^9}, {3.619699199042975*^9, 
  3.619699200449086*^9}, {3.6202782441387568`*^9, 3.620278244722221*^9}, {
  3.6316272601121407`*^9, 3.6316272625918503`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Numerical", "[", 
   RowBox[{"g", ".", "h"}], "]"}], "//", "Rationalize"}]], "Input",
 CellChangeTimes->{{3.619698777391914*^9, 3.619698797436881*^9}, {
  3.6196988358393908`*^9, 3.6196990782957573`*^9}, {3.6196991094498043`*^9, 
  3.619699156574337*^9}, {3.6196995363451777`*^9, 3.619699547176867*^9}, {
  3.619703326414201*^9, 3.619703326926656*^9}, {3.620278240917075*^9, 
  3.620278267514448*^9}, {3.620278310009287*^9, 3.620278310233861*^9}, {
  3.6316229833314123`*^9, 3.63162298613475*^9}, {3.647161006137454*^9, 
  3.6471610075162086`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Laplace-Beltrami-Operator \[CapitalDelta]", "Subsection",
 CellChangeTimes->{{3.6469976028906603`*^9, 3.646997659268313*^9}}],

Cell[TextData[{
 "We know that ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalDelta]", "=", 
    RowBox[{
     FractionBox["1", "\[Mu]"], 
     RowBox[{
      SubscriptBox["\[PartialD]", "i"], "\[Mu]"}], " ", 
     SuperscriptBox["h", "ij"], "\[PartialD]"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "j with ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Mu]", "=", 
    SqrtBox[
     RowBox[{"\[LeftBracketingBar]", "g", "\[RightBracketingBar]"}]]}], 
   TraditionalForm]],
  FormatType->"TraditionalForm"],
 ". This can be rewritten and splitted in terms of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[PartialD]", "i"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[PartialD]", "ij"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ":\n",
 Cell[BoxData[
  FormBox[
   FrameBox[
    RowBox[{"\[CapitalDelta]", "=", 
     RowBox[{
      SuperscriptBox["V", "i"], 
      RowBox[{
       SubscriptBox["\[PartialD]", "i"], 
       RowBox[{"+", 
        SuperscriptBox["h", "ij"]}]}], 
      SubscriptBox["\[PartialD]", "ij"]}]}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and ",
 Cell[BoxData[
  FormBox[
   FrameBox[
    RowBox[{
     SuperscriptBox["V", "i"], "=", 
     RowBox[{
      FractionBox["1", "\[Mu]"], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[PartialD]", "i"], 
        SuperscriptBox["\[Mu]h", "ij"]}], ")"}]}]}]], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.6469976620817423`*^9, 3.646997746910186*^9}, {
  3.6469978564411983`*^9, 3.6469980025264683`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"VLap", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "\[Mu]"}], " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[Mu]", " ", 
           RowBox[{"h", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ",", 
          SubscriptBox["\[Alpha]", "j"]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "15"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "15"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6469980114954042`*^9, 3.6469980816559057`*^9}, {
  3.646998124362405*^9, 3.646998124585558*^9}, {3.646998470950886*^9, 
  3.646998479727103*^9}, {3.647166017990631*^9, 3.6471660222941628`*^9}}],

Cell[CellGroupData[{

Cell["Simplified form of V", "Subsubsection",
 CellChangeTimes->{{3.646998486045348*^9, 3.64699850376654*^9}, {
  3.646998562472171*^9, 3.6469985789444513`*^9}, {3.647152642720071*^9, 
  3.6471526434002438`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"VLap", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"Cot", "[", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Alpha]", "2"]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Csc", "[", 
        SubscriptBox["\[Alpha]", "6"], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", 
        SubscriptBox["\[Alpha]", "4"], "]"}], "2"]}], ",", "0", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Alpha]", "4"]}], "]"}]}], "-", "1"}], ")"}], " ", 
      RowBox[{"Csc", "[", 
       SubscriptBox["\[Alpha]", "4"], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Csc", "[", 
        SubscriptBox["\[Alpha]", "6"], "]"}], "2"], " ", 
      RowBox[{"Sec", "[", 
       SubscriptBox["\[Alpha]", "4"], "]"}]}], ",", "0", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5", " ", 
         RowBox[{"Cot", "[", 
          SubscriptBox["\[Alpha]", "6"], "]"}]}], "-", 
        RowBox[{"Tan", "[", 
         SubscriptBox["\[Alpha]", "6"], "]"}]}], ")"}]}], ",", "0", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Alpha]", "8"]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Cot", "[", 
             SubscriptBox["\[Alpha]", "8"], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Cot", "[", 
              SubscriptBox["\[Alpha]", "6"], "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Tan", "[", 
              SubscriptBox["\[Alpha]", "4"], "]"}], "2"], " ", 
            RowBox[{"Cot", "[", 
             SubscriptBox["\[Alpha]", "8"], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Cot", "[", 
              SubscriptBox["\[Alpha]", "10"], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Csc", "[", 
              SubscriptBox["\[Alpha]", "6"], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"Tan", "[", 
             SubscriptBox["\[Alpha]", "8"], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Csc", "[", 
              SubscriptBox["\[Alpha]", "10"], "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"Cot", "[", 
                SubscriptBox["\[Alpha]", "8"], "]"}], "2"], "+", 
              SuperscriptBox[
               RowBox[{"Csc", "[", 
                SubscriptBox["\[Alpha]", "6"], "]"}], "2"]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              SubscriptBox["\[Alpha]", "5"], "+", 
              SubscriptBox["\[Alpha]", "7"], "+", 
              SubscriptBox["\[Alpha]", "9"]}], "]"}], " ", 
            RowBox[{"Tan", "[", 
             SubscriptBox["\[Alpha]", "4"], "]"}], " ", 
            RowBox[{"Cot", "[", 
             SubscriptBox["\[Alpha]", "10"], "]"}], " ", 
            RowBox[{"Cot", "[", 
             SubscriptBox["\[Alpha]", "6"], "]"}], " ", 
            RowBox[{"Csc", "[", 
             SubscriptBox["\[Alpha]", "6"], "]"}], " ", 
            RowBox[{"Csc", "[", 
             SubscriptBox["\[Alpha]", "8"], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Alpha]", "8"], "]"}], " ", 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Alpha]", "8"], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Csc", "[", 
           SubscriptBox["\[Alpha]", "6"], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             SubscriptBox["\[Alpha]", "6"]}], "]"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"Sec", "[", 
              SubscriptBox["\[Alpha]", "4"], "]"}], "2"]}], "+", "3"}], 
          ")"}]}]}], ")"}]}], ",", 
     RowBox[{"2", " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        SubscriptBox["\[Alpha]", "5"], "+", 
        SubscriptBox["\[Alpha]", "7"], "+", 
        SubscriptBox["\[Alpha]", "9"]}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       SubscriptBox["\[Alpha]", "8"], "]"}], " ", 
      RowBox[{"Tan", "[", 
       SubscriptBox["\[Alpha]", "4"], "]"}], " ", 
      RowBox[{"Tan", "[", 
       SubscriptBox["\[Alpha]", "10"], "]"}], " ", 
      RowBox[{"Cot", "[", 
       SubscriptBox["\[Alpha]", "6"], "]"}], " ", 
      RowBox[{"Csc", "[", 
       SubscriptBox["\[Alpha]", "6"], "]"}]}], ",", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cot", "[", 
            SubscriptBox["\[Alpha]", "10"], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Csc", "[", 
             SubscriptBox["\[Alpha]", "6"], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", 
                SubscriptBox["\[Alpha]", "6"]}], "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", 
                SubscriptBox["\[Alpha]", "8"]}], "]"}]}], "+", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["\[Alpha]", "6"], "+", 
                 SubscriptBox["\[Alpha]", "8"]}], ")"}]}], "]"}], "+", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"2", " ", 
                SubscriptBox["\[Alpha]", "6"]}], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["\[Alpha]", "8"]}]}], "]"}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  SubscriptBox["\[Alpha]", "8"]}], "]"}], "+", "3"}], ")"}], 
              " ", 
              SuperscriptBox[
               RowBox[{"Sec", "[", 
                SubscriptBox["\[Alpha]", "4"], "]"}], "2"]}], "-", "6"}], 
            ")"}]}], ")"}]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Alpha]", "8"], "]"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           SubscriptBox["\[Alpha]", "5"], "+", 
           SubscriptBox["\[Alpha]", "7"], "+", 
           SubscriptBox["\[Alpha]", "9"]}], "]"}], " ", 
         RowBox[{"Tan", "[", 
          SubscriptBox["\[Alpha]", "4"], "]"}], " ", 
         RowBox[{"Cot", "[", 
          SubscriptBox["\[Alpha]", "6"], "]"}], " ", 
         RowBox[{"Csc", "[", 
          SubscriptBox["\[Alpha]", "6"], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Tan", "[", 
          SubscriptBox["\[Alpha]", "10"], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", 
              SubscriptBox["\[Alpha]", "8"], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cot", "[", 
              SubscriptBox["\[Alpha]", "6"], "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Sin", "[", 
              SubscriptBox["\[Alpha]", "8"], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", 
              SubscriptBox["\[Alpha]", "4"], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Csc", "[", 
              SubscriptBox["\[Alpha]", "6"], "]"}], "2"]}], "+", "1"}], 
          ")"}]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"Tan", "[", 
       SubscriptBox["\[Alpha]", "4"], "]"}], " ", 
      RowBox[{"Cot", "[", 
       SubscriptBox["\[Alpha]", "6"], "]"}], " ", 
      RowBox[{"Csc", "[", 
       SubscriptBox["\[Alpha]", "6"], "]"}], " ", 
      RowBox[{"Csc", "[", 
       SubscriptBox["\[Alpha]", "10"], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Alpha]", "8"], "]"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           SubscriptBox["\[Alpha]", "5"], "+", 
           SubscriptBox["\[Alpha]", "7"], "-", 
           SubscriptBox["\[Alpha]", "9"], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["\[Alpha]", "11"]}]}], "]"}], " ", 
         RowBox[{"Cot", "[", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Alpha]", "12"]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Sin", "[", 
          RowBox[{
           SubscriptBox["\[Alpha]", "5"], "+", 
           SubscriptBox["\[Alpha]", "7"], "+", 
           SubscriptBox["\[Alpha]", "9"]}], "]"}], " ", 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Alpha]", "8"], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Alpha]", "10"]}], "]"}]}], "+", "1"}], ")"}], 
         " ", 
         RowBox[{"Sec", "[", 
          SubscriptBox["\[Alpha]", "10"], "]"}]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "16"], " ", 
      RowBox[{"Csc", "[", 
       SubscriptBox["\[Alpha]", "6"], "]"}], " ", 
      RowBox[{"Csc", "[", 
       SubscriptBox["\[Alpha]", "10"], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"32", " ", 
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Alpha]", "8"], "]"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           SubscriptBox["\[Alpha]", "5"], "+", 
           SubscriptBox["\[Alpha]", "7"], "-", 
           SubscriptBox["\[Alpha]", "9"], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["\[Alpha]", "11"]}]}], "]"}], " ", 
         RowBox[{"Tan", "[", 
          SubscriptBox["\[Alpha]", "4"], "]"}], " ", 
         RowBox[{"Cot", "[", 
          SubscriptBox["\[Alpha]", "6"], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Alpha]", "12"]}], "]"}], " ", 
         RowBox[{"Csc", "[", 
          SubscriptBox["\[Alpha]", "6"], "]"}], " ", 
         RowBox[{"Csc", "[", 
          SubscriptBox["\[Alpha]", "10"], "]"}], " ", 
         RowBox[{"Csc", "[", 
          SubscriptBox["\[Alpha]", "12"], "]"}], " ", 
         RowBox[{"Sec", "[", 
          SubscriptBox["\[Alpha]", "12"], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Alpha]", "6"]}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Alpha]", "8"]}], "]"}]}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[Alpha]", "6"], "+", 
               SubscriptBox["\[Alpha]", "8"]}], ")"}]}], "]"}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"2", " ", 
              SubscriptBox["\[Alpha]", "6"]}], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Alpha]", "8"]}]}], "]"}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", 
              SubscriptBox["\[Alpha]", "8"], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Sec", "[", 
              SubscriptBox["\[Alpha]", "4"], "]"}], "2"]}], "-", "2"}], 
          ")"}]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"Sin", "[", 
       SubscriptBox["\[Alpha]", "8"], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        SubscriptBox["\[Alpha]", "5"], "+", 
        SubscriptBox["\[Alpha]", "7"], "-", 
        SubscriptBox["\[Alpha]", "9"], "-", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Alpha]", "11"]}]}], "]"}], " ", 
      RowBox[{"Tan", "[", 
       SubscriptBox["\[Alpha]", "4"], "]"}], " ", 
      RowBox[{"Cot", "[", 
       SubscriptBox["\[Alpha]", "6"], "]"}], " ", 
      RowBox[{"Csc", "[", 
       SubscriptBox["\[Alpha]", "6"], "]"}], " ", 
      RowBox[{"Csc", "[", 
       SubscriptBox["\[Alpha]", "10"], "]"}], " ", 
      RowBox[{"Csc", "[", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Alpha]", "12"]}], "]"}]}], ",", 
     RowBox[{
      SqrtBox["3"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        SubscriptBox["\[Alpha]", "5"], "+", 
        SubscriptBox["\[Alpha]", "7"], "+", 
        SubscriptBox["\[Alpha]", "9"]}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       SubscriptBox["\[Alpha]", "8"], "]"}], " ", 
      RowBox[{"Tan", "[", 
       SubscriptBox["\[Alpha]", "4"], "]"}], " ", 
      RowBox[{"Tan", "[", 
       SubscriptBox["\[Alpha]", "10"], "]"}], " ", 
      RowBox[{"Cot", "[", 
       SubscriptBox["\[Alpha]", "6"], "]"}], " ", 
      RowBox[{"Csc", "[", 
       SubscriptBox["\[Alpha]", "6"], "]"}]}], ",", "0"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.629702103886071*^9, 3.6297021091831703`*^9}, 
   3.647166027429884*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Result for \[CapitalDelta]", "Subsubsection",
 CellChangeTimes->{{3.6469986277858753`*^9, 3.646998638634426*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]", "[", "f_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{
    UnderoverscriptBox["\[Sum]", "i", "15"], 
    RowBox[{
     RowBox[{"VLap", "[", 
      RowBox[{"[", "i", "]"}], "]"}], " ", 
     RowBox[{
      SubscriptBox["\[PartialD]", 
       SubscriptBox["\[Alpha]", "i"]], "f"}]}]}], " ", "+", " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", "i", "15"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", "j", "15"], 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", 
      RowBox[{
       SubscriptBox["\[PartialD]", 
        RowBox[{
         SubscriptBox["\[Alpha]", "i"], ",", 
         SubscriptBox["\[Alpha]", "j"]}]], "f"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.646998635888598*^9, 3.646998635889884*^9}, 
   3.6469991042088013`*^9, 3.647166032560389*^9}]
}, Closed]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["4.2 Solving the PDE (Heat equation)", "Section",
 CellChangeTimes->{{3.646998678922978*^9, 3.646998685971311*^9}, {
  3.647150774246931*^9, 3.647150791711268*^9}}],

Cell["\<\
To solve the random walk on SU(4) we have to solve the heat-equation using \
\[CapitalDelta] and the diffusion constant D:
D \[CapitalDelta]f(\[Alpha],t)=(\[PartialD]/\[PartialD]t)f(\[Alpha],t)\
\>", "Text",
 CellChangeTimes->{3.64699875980293*^9}],

Cell[TextData[{
 "As you can read in the corresponding paper we just have to compute how the \
\[CapitalDelta]^n acts on f(\[Alpha]) in order to get the solution of f(t) by \
the Taylor-Series\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"f", "(", "t", ")"}], " ", "=", " ", 
    RowBox[{
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"n", "=", "0"}], "\[Infinity]"], 
      RowBox[{
       FractionBox[
        SuperscriptBox["t", "n"], 
        RowBox[{"n", "!"}]], 
       RowBox[{
        FractionBox[
         SuperscriptBox["\[PartialD]", "n"], 
         RowBox[{"\[PartialD]", 
          SuperscriptBox["t", "n"]}]], 
        RowBox[{"f", "(", "t", ")"}]}]}]}], 
     SubscriptBox["|", 
      RowBox[{"t", "=", "0"}]]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "\nsince\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       SuperscriptBox["\[PartialD]", "n"], 
       RowBox[{"\[PartialD]", 
        SuperscriptBox["t", "n"]}]], 
      RowBox[{"f", "(", "t", ")"}]}], 
     SubscriptBox["|", 
      RowBox[{"t", "=", "0"}]]}], "=", 
    RowBox[{
     RowBox[{
      SuperscriptBox["D", "n"], 
      SuperscriptBox["\[CapitalDelta]", "n"], 
      RowBox[{"f", "(", "\[Alpha]", ")"}]}], 
     SubscriptBox["|", 
      RowBox[{"\[Alpha]", "=", 
       SubscriptBox["\[Alpha]", "0"]}]]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "\n",
 "We now have to chose the disired functions for f(\[Alpha]) beeing the \
density matrix \[Rho](\[Alpha]) and the entropy E(\[Alpha])."
}], "Text",
 CellChangeTimes->{{3.646998775547007*^9, 3.6469988526875343`*^9}, {
   3.646998907834942*^9, 3.646998955858121*^9}, 3.646998994794354*^9}],

Cell[CellGroupData[{

Cell["Averaging the density matrix", "Subsection",
 CellChangeTimes->{{3.64699901723785*^9, 3.646999022493987*^9}}],

Cell["We note that \[CapitalDelta][\[Rho]]+8\[Rho]=2 Id", "Text",
 CellChangeTimes->{{3.646999174761846*^9, 3.646999197402931*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", 
    SubscriptBox["\[Rho]", 
     RowBox[{"u", " "}]], "]"}], "+", 
   RowBox[{"8", 
    SubscriptBox["\[Rho]", "u"]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.64699902733845*^9, 3.646999030546462*^9}, {
  3.6469990641638403`*^9, 3.646999094727427*^9}, {3.64699912579147*^9, 
  3.64699916892036*^9}}],

Cell[TextData[{
 "Hence \[CapitalDelta][\[Rho]]=2 Id - 8 \[Rho] and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "n"], "[", "\[Rho]", "]"}], "=", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "8"}], ")"}], 
     RowBox[{"n", "-", "1"}]]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "\[Rho] for n > 1.\nKnowing this we can write the mixed state depending on \
",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Rho]", "0"], " ", "and", " ", "\[Tau]"}], 
   TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.6469992258116903`*^9, 3.646999328967308*^9}, {
  3.646999410922048*^9, 3.6469994244406767`*^9}, {3.64700065942169*^9, 
  3.647000660277967*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"mixtureTD", "[", 
   RowBox[{"\[Tau]_", ",", "\[Rho]0_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "4"}], " ", 
    RowBox[{"IdentityMatrix", "[", "4", "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Rho]0", "-", 
      RowBox[{
       RowBox[{"1", "/", "4"}], " ", 
       RowBox[{"IdentityMatrix", "[", "4", "]"}]}]}], ")"}], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "8"}], " ", "D", " ", "\[Tau]"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.646999222370175*^9, 3.646999223624206*^9}, {
  3.646999425919065*^9, 3.646999482563586*^9}, {3.647000853229067*^9, 
  3.64700085373733*^9}}],

Cell[TextData[{
 "Eigenvalues are independent of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Rho]", "0"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.646999501487638*^9, 3.6469995076521597`*^9}, {
  3.646999541101688*^9, 3.646999546418704*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Eigenvalues", "[", 
   RowBox[{"mixtureTD", "[", 
    RowBox[{"t", ",", 
     SubscriptBox["\[Rho]", "u"]}], "]"}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"DeleteDuplicates", "[", "%", "]"}], "/.", 
     RowBox[{"D", "\[Rule]", "0.25"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "4"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"TraditionalForm", "[", "t", "]"}], ",", 
      RowBox[{"TraditionalForm", "[", 
       RowBox[{"HoldForm", "[", 
        RowBox[{"p", "[", "t", "]"}], "]"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"Arrowheads", "[", "0.03", "]"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<the three smaller eigenvalues\>\"", ",", 
        "\"\<the biggest eigenvalue\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.6", ",", "0.8"}], "}"}]}], "]"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.646999509078725*^9, 3.646999536737348*^9}, {
  3.6469996146863413`*^9, 3.646999622945156*^9}, {3.653646800411069*^9, 
  3.6536468081045637`*^9}, {3.653647297965287*^9, 3.6536473069922037`*^9}}],

Cell["\<\
Results for a fully entangled and an unentangled initial state\
\>", "Text",
 CellChangeTimes->{{3.6469994857942877`*^9, 3.646999499524329*^9}, {
  3.646999552989943*^9, 3.646999558854394*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mixtureTD", "[", 
   RowBox[{"t", ",", 
    SubscriptBox["\[Rho]", "u0"]}], "]"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mixtureTD", "[", 
   RowBox[{"t", ",", 
    SubscriptBox["\[Rho]", "c0"]}], "]"}], "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.6469995604287786`*^9, 3.6469995947255497`*^9}, {
  3.647000860013111*^9, 3.6470008671969633`*^9}, {3.647000902975129*^9, 
  3.6470009055835342`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Average of the R\[CloseCurlyQuote]enyi Entropy (not contained in the \
paper)", "Subsection",
 CellChangeTimes->{{3.653646743599289*^9, 3.6536467576711903`*^9}, {
  3.653646906264154*^9, 3.653646931878969*^9}, {3.654245524966117*^9, 
  3.654245533342452*^9}}],

Cell["Compute the R\[CloseCurlyQuote]enyi Entropy of the averaged density \
matrix", "Text",
 CellChangeTimes->{{3.6536499598646*^9, 3.653649976352517*^9}}],

Cell[BoxData[
 RowBox[{"RCRenyin", "=", 
  RowBox[{
   RowBox[{"Log", "[", " ", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Tr", "[", 
      RowBox[{"MatrixPower", "[", 
       RowBox[{
        RowBox[{"mixtureTD", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Tau]", "/", "2"}], "/", "D"}], ",", 
          SubscriptBox["\[Rho]", "u"]}], "]"}], ",", "q"}], "]"}], "]"}], 
     "]"}], "]"}], "/", 
   RowBox[{"(", 
    RowBox[{"1", "-", "q"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.653648977173188*^9, 3.6536490455679398`*^9}, {
  3.6536543110197487`*^9, 3.6536543142346153`*^9}}],

Cell[BoxData[
 RowBox[{"RCRenyi1", "=", 
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{"RCRenyin", ",", 
     RowBox[{"q", "->", "1"}]}], "]"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.6536490985739098`*^9, 3.653649111291053*^9}, {
   3.653649226503702*^9, 3.653649254689612*^9}, 3.6536500089438763`*^9, 
   3.653650101662311*^9, {3.653654317042214*^9, 3.653654318145342*^9}}],

Cell[BoxData[
 RowBox[{"RCRenyi2", "=", 
  RowBox[{"Limit", "[", 
   RowBox[{"RCRenyin", ",", 
    RowBox[{"q", "\[Rule]", "2"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.653649051436201*^9, 3.6536490945817127`*^9}, 
   3.653650102998186*^9, {3.653654321306445*^9, 3.653654321449321*^9}}],

Cell["No result obtained for q\[Rule]\[Infinity]", "Text",
 CellChangeTimes->{{3.653815503048546*^9, 3.653815514583899*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"RCRenyi\[Infinity]", "=", 
   RowBox[{"Limit", "[", 
    RowBox[{"RCRenyin", ",", 
     RowBox[{"q", "\[Rule]", "\[Infinity]"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"\[Tau]", ">", "0"}]}]}], "]"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.653649121492779*^9, 3.653649129038683*^9}, {
   3.6536494552641087`*^9, 3.6536494738878727`*^9}, 3.653650104278352*^9, {
   3.6536503093356457`*^9, 3.6536503153350286`*^9}, {3.653654325447589*^9, 
   3.6536543258548937`*^9}, {3.6538154962781277`*^9, 3.653815520653117*^9}}],

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"RCRenyi1", ",", "RCRenyi2", ",", 
     RowBox[{"RCRenyin", "/.", 
      RowBox[{"n", "\[Rule]", "6"}]}], ",", 
     RowBox[{"RCRenyin", "/.", 
      RowBox[{"n", "\[Rule]", "1000000"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Tau]", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.653646991026884*^9, 3.653647019274643*^9}, {
  3.653649198919935*^9, 3.6536492102868443`*^9}, {3.653650072815783*^9, 
  3.653650125118127*^9}, {3.6536501625129642`*^9, 3.653650183319932*^9}, {
  3.653650905018128*^9, 3.653650917417263*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Averaging the linear entropy", "Subsection",
 CellChangeTimes->{{3.6469996468806667`*^9, 3.6469996564089117`*^9}}],

Cell[TextData[{
 "We note that ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalDelta]L", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "20"}], " ", 
      SubscriptBox["L", "0"]}], "+", "4"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.647000580556814*^9, 3.647000609162731*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", "LinEntropy", "]"}], "+", 
   RowBox[{"20", "LinEntropy"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.6470006128511353`*^9, 3.6470006285243597`*^9}, {
  3.647159774192734*^9, 3.647159776127266*^9}}],

Cell[TextData[{
 "Hence \[CapitalDelta][L]=4 -20 ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["L", "0"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["\[CapitalDelta]", "n"], "[", "L", "]"}], "=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "20"}], ")"}], 
      RowBox[{"n", "-", "1"}]], 
     SubscriptBox["L", "0"]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " for n > 1.\nKnowing this we can write the linear entropy depending on \
\[Tau] and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["L", "0"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.647000641095796*^9, 3.647000697121138*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"LEntropyTD", "[", 
   RowBox[{"t_", ",", "L0_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "5"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"L0", "-", 
      FractionBox["1", "5"]}], ")"}], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "20"}], " ", "D", " ", "t"}]]}]}]}]], "Input",
 CellChangeTimes->{{3.6470007555195427`*^9, 3.647000793378295*^9}, {
  3.647000912084487*^9, 3.647000926070681*^9}, {3.647001076597372*^9, 
  3.6470010801787558`*^9}}],

Cell["Compute results for fully and unentangled initial state", "Text",
 CellChangeTimes->{{3.6470008087160883`*^9, 3.647000822372712*^9}}],

Cell[BoxData[{
 RowBox[{"LEntropyTD", "[", 
  RowBox[{"t", ",", 
   SubscriptBox["L", "c0"]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"LEntropyTD", "[", 
  RowBox[{"t", ",", 
   SubscriptBox["L", "u0"]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6470008241731367`*^9, 3.647000833610263*^9}, {
  3.647000914044243*^9, 3.6470009430557957`*^9}}],

Cell[TextData[{
 "Plot of them with the limit value ",
 Cell[BoxData[
  FormBox[
   FractionBox["1", "5"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.647000945391922*^9, 3.647000955182282*^9}}],

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"LEntropyTD", "[", 
        RowBox[{"t", ",", 
         SubscriptBox["L", "c0"]}], "]"}], ",", 
       RowBox[{"LEntropyTD", "[", 
        RowBox[{"t", ",", 
         SubscriptBox["L", "u0"]}], "]"}], ",", 
       RowBox[{"1", "/", "5"}]}], "}"}], "/.", 
     RowBox[{"t", "\[Rule]", 
      RowBox[{"\[Tau]", "/", 
       RowBox[{"(", 
        RowBox[{"2", "D"}], ")"}]}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Tau]", ",", "0", ",", "1"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Tau]\>\"", ",", "\"\<L(\[Tau])\>\""}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<fully entangled\>\"", ",", "\"\<unentangled\>\"", ",", 
        "\"\<limit\>\""}], "}"}], ",", "Right"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.647000957940987*^9, 3.6470012489566402`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Approximation for the Tsallis-Entropy", "Subsection",
 CellChangeTimes->{{3.647001264698086*^9, 3.6470012739065027`*^9}}],

Cell["\<\
Taylor-Series can only be applied for an entangled state. The Tsallis-Entropy \
of 0 can not be approximated with a Taylor-Series.
Therefore we use the fully entangled state to compute the approximation
Using the eigenvalue \[Kappa] of the reduces density matrix the \
Tsallis-Entropy is given by\
\>", "Text",
 CellChangeTimes->{{3.647001285579048*^9, 3.6470013912700577`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["T", "u"], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Kappa]", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "^", "q"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "2"}], "}"}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"q", "-", "1"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6470013677274323`*^9, 3.647001407501876*^9}, {
  3.647001447173822*^9, 3.647001450292845*^9}, {3.6470015543849497`*^9, 
  3.647001555368472*^9}, {3.647161184584856*^9, 3.6471612346602573`*^9}}],

Cell[CellGroupData[{

Cell["Computing the zero order", "Subsubsection",
 CellChangeTimes->{{3.647001416366581*^9, 3.6470014282952833`*^9}, {
  3.6470016507183657`*^9, 3.64700165609411*^9}}],

Cell["Zero order term", "Text",
 CellChangeTimes->{{3.647001589251864*^9, 3.647001593260013*^9}}],

Cell[BoxData[
 RowBox[{
  SubscriptBox["T", "c0"], "=", 
  RowBox[{
   SubscriptBox["T", "u"], "/.", "setentangled"}]}]], "Input",
 CellChangeTimes->{{3.64700155734181*^9, 3.6470015686113157`*^9}, {
  3.6470016313392267`*^9, 3.6470016315704803`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["First order term", "Subsubsection",
 CellChangeTimes->{{3.647001595987702*^9, 3.647001598827956*^9}, {
  3.6470016610139437`*^9, 3.647001665935425*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"\[CapitalDelta]", "[", 
    SubscriptBox["T", "u"], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.647001617672719*^9, 3.6470016403310633`*^9}, {
  3.647001745846919*^9, 3.647001751550521*^9}}],

Cell["\<\
Unfortunately it is not possible to directly plug in the initial state \
(setentangled), instead we have to use the limit and split the computation.\
\>", "Text",
 CellChangeTimes->{3.647001678331884*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"setoddtozero", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Alpha]", "1"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]", "3"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]", "5"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]", "7"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]", "9"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]", "11"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]", "13"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]", "15"], "\[Rule]", "0"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6470016888627157`*^9, 3.6470016986657743`*^9}}],

Cell[TextData[{
 "So compute the solution step by step (note that only ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Alpha]", 
    RowBox[{"2", ",", "4", ",", "6"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " appear, set ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Alpha]", "6"], " ", "to", " ", 
    FractionBox["\[Pi]", "4"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " for a fully entangled initial state)"
}], "Text",
 CellChangeTimes->{{3.647001707507662*^9, 3.647001716261307*^9}, {
  3.647001783337564*^9, 3.647001804499044*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TPart1", "=", 
   RowBox[{
    RowBox[{"T1", "/.", "setoddtozero"}], "/.", 
    RowBox[{
     SubscriptBox["\[Alpha]", "6"], "\[Rule]", 
     FractionBox["\[Pi]", "4"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6470017259710627`*^9, 3.647001775767671*^9}}],

Cell["These limits takes some time", "Text",
 CellChangeTimes->{{3.647001810186285*^9, 3.647001820507125*^9}, {
  3.647001951838553*^9, 3.647001954535109*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TPart2", "=", 
   RowBox[{"Limit", "[", 
    RowBox[{"TPart1", ",", 
     RowBox[{
      SubscriptBox["\[Alpha]", "2"], "\[Rule]", "0"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"TPart3", "=", 
   RowBox[{"Limit", "[", 
    RowBox[{"TPart2", ",", 
     RowBox[{
      SubscriptBox["\[Alpha]", "4"], "\[Rule]", "0"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6470018216252203`*^9, 3.647001847290388*^9}}],

Cell["But finally we end up with", "Text",
 CellChangeTimes->{{3.6470018542428207`*^9, 3.647001859963052*^9}}],

Cell[BoxData[
 RowBox[{
  SubscriptBox["T", "c1"], "=", "TPart3"}]], "Input",
 CellChangeTimes->{{3.647001865343532*^9, 3.6470018708152437`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Combining the result", "Subsubsection",
 CellChangeTimes->{{3.6470018774117117`*^9, 3.6470018828839397`*^9}, {
  3.647001922485351*^9, 3.647001929941627*^9}}],

Cell[BoxData[
 RowBox[{
  SubscriptBox["Tapprox", "u"], "=", 
  RowBox[{
   SubscriptBox["T", "c0"], "+", 
   RowBox[{
    SubscriptBox["T", "c1"], " ", "D", " ", "t"}]}]}]], "Input",
 CellChangeTimes->{{3.647001888342102*^9, 3.647001913554862*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Compare it to linear entropy", "Subsubsection",
 CellChangeTimes->{{3.6470019327010193`*^9, 3.647001938029563*^9}}],

Cell[BoxData[{
 RowBox[{"Limit", "[", 
  RowBox[{
   SubscriptBox["Tapprox", "u"], ",", 
   RowBox[{"q", "\[Rule]", "2"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"LEntropyTD", "[", 
    RowBox[{"t", ",", 
     SubscriptBox["L", "c0"]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6470019492201033`*^9, 3.6470020155593576`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Approximate the von-Neumann entropy", "Subsubsection",
 CellChangeTimes->{{3.647002020065082*^9, 3.6470020295136127`*^9}}],

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   SubscriptBox["Tapprox", "u"], ",", 
   RowBox[{"q", "\[Rule]", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.647002038352891*^9, 3.647002044591854*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Approximation for the Renyi-Entropy", "Subsection",
 CellChangeTimes->{{3.6538140822957697`*^9, 3.6538140908558893`*^9}}],

Cell["\<\
This calculation is similar to the one of the Tsallis-Entropy (only entangled \
state)\
\>", "Text",
 CellChangeTimes->{{3.6538141044554367`*^9, 3.653814146095437*^9}, {
  3.6538143577683496`*^9, 3.653814396447242*^9}}],

Cell[BoxData[
 RowBox[{
  SubscriptBox["H", "u"], "=", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"\[Kappa]", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "q"], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "2"}], "}"}]}], "]"}], "]"}], "/", 
   RowBox[{"(", 
    RowBox[{"1", "-", "q"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.653814151083222*^9, 3.653814195076827*^9}}],

Cell[CellGroupData[{

Cell["Computing the zero order", "Subsubsection",
 CellChangeTimes->{{3.653814207727805*^9, 3.653814217455638*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["H", "c0"], "=", 
   RowBox[{
    SubscriptBox["H", "u"], "/.", "setentangled"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["H", "c0"], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    SubscriptBox["H", "c0"], ",", 
    RowBox[{"q", "\[Element]", "Reals"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.653814219247324*^9, 3.653814230416402*^9}, {
  3.6538158745981617`*^9, 3.653815880128414*^9}, {3.653815974157467*^9, 
  3.653816012041148*^9}, {3.653820115493744*^9, 3.653820116378817*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["First order term", "Subsubsection",
 CellChangeTimes->{{3.653814280512082*^9, 3.653814282688184*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"H1", "=", 
   RowBox[{"\[CapitalDelta]", "[", 
    SubscriptBox["H", "u"], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.653814284436193*^9, 3.6538142925488157`*^9}, {
  3.653815719871683*^9, 3.653815725376721*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HPart1", "=", 
   RowBox[{
    RowBox[{"H1", "/.", "setoddtozero"}], "/.", 
    RowBox[{
     SubscriptBox["\[Alpha]", "6"], "\[Rule]", 
     FractionBox["\[Pi]", "4"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.653815626253192*^9, 3.653815651668621*^9}}],

Cell[TextData[{
 "Look at each summand on its own, and try to simplify it (a simple limit \
computation is not possible for ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 ")"
}], "Text",
 CellChangeTimes->{{3.653815690352703*^9, 3.653815694161049*^9}, {
  3.653819785259562*^9, 3.6538198021714983`*^9}, {3.6538199403715563`*^9, 
  3.653819947691904*^9}, {3.653821925084898*^9, 3.6538219474282923`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HPart1List", "=", 
   RowBox[{"List", "@@", "HPart1"}]}], ";"}]], "Input"],

Cell[TextData[{
 "This module checks if a simple replace of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Alpha]", 
     RowBox[{"2", ",", "4"}]], "\[Rule]", " ", "0"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " is possible, elsewise it keeps its original component. This will produce \
some errors when performed"
}], "Text",
 CellChangeTimes->{{3.653819838355194*^9, 3.653819911059896*^9}, {
  3.653821964612886*^9, 3.653821965004754*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SimplifySummands", "[", "list_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", 
    RowBox[{
     RowBox[{"copy", "=", "list"}], ";", "\[IndentingNewLine]", 
     RowBox[{"l1", "=", 
      RowBox[{
       RowBox[{"copy", "/.", 
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{"\[Alpha]", ",", "2"}], "]"}], "\[Rule]", "0"}]}], "/.", 
       RowBox[{
        RowBox[{"ComplexInfinity", "|", 
         RowBox[{"DirectedInfinity", "[", "1", "]"}], "|", 
         RowBox[{"DirectedInfinity", "[", 
          RowBox[{"-", "1"}], "]"}], "|", "Indeterminate"}], "\[RuleDelayed]",
         "True"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"l1", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "===", "True"}], ",", " ", ",", 
         RowBox[{
          RowBox[{"copy", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "=", 
          RowBox[{"l1", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "[", "copy", "]"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"l2", "=", 
      RowBox[{
       RowBox[{"copy", "/.", 
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{"\[Alpha]", ",", "4"}], "]"}], "\[Rule]", "0"}]}], "/.", 
       RowBox[{
        RowBox[{"ComplexInfinity", "|", 
         RowBox[{"DirectedInfinity", "[", "1", "]"}], "|", 
         RowBox[{"DirectedInfinity", "[", 
          RowBox[{"-", "1"}], "]"}], "|", "Indeterminate"}], "\[RuleDelayed]",
         "True"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"l2", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "===", "True"}], ",", " ", ",", 
         RowBox[{
          RowBox[{"copy", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "=", 
          RowBox[{"l2", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "[", "copy", "]"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "copy"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.653819803130319*^9, 3.65381983484239*^9}}],

Cell["\<\
The errors can be neglected, because the original term will be used for a \
limit calculation if an error occured.\
\>", "Text",
 CellChangeTimes->{{3.6538199185394707`*^9, 3.65381993683812*^9}, {
  3.653821855917116*^9, 3.6538218610768957`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HPart1Simpler", "=", 
   RowBox[{"Tr", "[", 
    RowBox[{"SimplifySummands", "[", 
     RowBox[{"SimplifySummands", "[", "HPart1List", "]"}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.653819818236577*^9, 3.653819818237681*^9}}],

Cell["Simplify the result", "Text",
 CellChangeTimes->{{3.653819966859424*^9, 3.653819969819449*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HPart2", "=", 
   RowBox[{"Simplify", "[", "HPart1Simpler", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6538199607071533`*^9, 3.6538199642107964`*^9}}],

Cell["Now, the limits can be computed very fast!", "Text",
 CellChangeTimes->{{3.65381997833044*^9, 3.653819993386928*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"HPart3", "=", 
   RowBox[{"Limit", "[", 
    RowBox[{"HPart2", ",", 
     RowBox[{
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Alpha]", ",", "2"}], "]"}], "\[Rule]", "0"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"HPart4", "=", 
   RowBox[{"Limit", "[", 
    RowBox[{"HPart3", ",", 
     RowBox[{
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Alpha]", ",", "4"}], "]"}], "\[Rule]", "0"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.653819976344121*^9, 3.653819976344742*^9}}],

Cell["And the result is", "Text",
 CellChangeTimes->{{3.6538199990345917`*^9, 3.653820004026598*^9}}],

Cell[BoxData[
 RowBox[{
  SubscriptBox["H", "c1"], "=", "HPart4"}]], "Input",
 CellChangeTimes->{{3.6538200185181007`*^9, 3.6538200264160633`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Combining the result", "Subsubsection",
 CellChangeTimes->{{3.6538200327545013`*^9, 3.653820037626567*^9}}],

Cell[BoxData[
 RowBox[{
  SubscriptBox["Happrox", "u"], "=", 
  RowBox[{
   SubscriptBox["H", "c0"], "+", 
   RowBox[{
    SubscriptBox["H", "c1"], " ", "D", " ", "t"}]}]}]], "Input",
 CellChangeTimes->{{3.653820042367392*^9, 3.653820064415362*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compare it to the von-Neumann entropy", "Subsubsection",
 CellChangeTimes->{{3.653820076842497*^9, 3.653820086003171*^9}}],

Cell["Same result as expected", "Text",
 CellChangeTimes->{{3.6538200946904182`*^9, 3.653820099370379*^9}}],

Cell[BoxData[
 RowBox[{
  SubscriptBox["Happrox", "u"], "/.", 
  RowBox[{"q", "\[Rule]", "1"}]}]], "Input",
 CellChangeTimes->{{3.6538200904549017`*^9, 3.653820091950491*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
4.3 Approximate the entropy at small times (von-Neumann and R\[EAcute]nyi)\
\>", "Section",
 CellChangeTimes->{{3.647002071538311*^9, 3.647002094131423*^9}, {
  3.647150777055385*^9, 3.6471507787834053`*^9}, {3.6538241925896893`*^9, 
  3.653824206438161*^9}}],

Cell[TextData[{
 "We will define an arbitrary random hamiltonian of GUE by HGUE. Each ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Hrand", "i"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " is a random number from the normal distribution \[CapitalNu](0,1)."
}], "Text",
 CellChangeTimes->{{3.647002155420919*^9, 3.6470021840138397`*^9}, {
  3.647002240112135*^9, 3.647002268528665*^9}, {3.647002312106523*^9, 
  3.647002315650257*^9}, {3.647002394692539*^9, 3.6470024045010347`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"HGUE", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Hrand", "1"], ",", 
       FractionBox[
        RowBox[{
         SubscriptBox["Hrand", "2"], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SubscriptBox["Hrand", "3"]}]}], 
        SqrtBox["2"]], ",", 
       FractionBox[
        RowBox[{
         SubscriptBox["Hrand", "4"], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SubscriptBox["Hrand", "5"]}]}], 
        SqrtBox["2"]], ",", 
       FractionBox[
        RowBox[{
         SubscriptBox["Hrand", "6"], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SubscriptBox["Hrand", "7"]}]}], 
        SqrtBox["2"]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         SubscriptBox["Hrand", "2"], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SubscriptBox["Hrand", "3"]}]}], 
        SqrtBox["2"]], ",", 
       SubscriptBox["Hrand", "8"], ",", 
       FractionBox[
        RowBox[{
         SubscriptBox["Hrand", "9"], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SubscriptBox["Hrand", "10"]}]}], 
        SqrtBox["2"]], ",", 
       FractionBox[
        RowBox[{
         SubscriptBox["Hrand", "11"], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SubscriptBox["Hrand", "12"]}]}], 
        SqrtBox["2"]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         SubscriptBox["Hrand", "4"], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SubscriptBox["Hrand", "5"]}]}], 
        SqrtBox["2"]], ",", 
       FractionBox[
        RowBox[{
         SubscriptBox["Hrand", "9"], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SubscriptBox["Hrand", "10"]}]}], 
        SqrtBox["2"]], ",", 
       SubscriptBox["Hrand", "13"], ",", 
       FractionBox[
        RowBox[{
         SubscriptBox["Hrand", "14"], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SubscriptBox["Hrand", "15"]}]}], 
        SqrtBox["2"]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         SubscriptBox["Hrand", "6"], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SubscriptBox["Hrand", "7"]}]}], 
        SqrtBox["2"]], ",", 
       FractionBox[
        RowBox[{
         SubscriptBox["Hrand", "11"], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SubscriptBox["Hrand", "12"]}]}], 
        SqrtBox["2"]], ",", 
       FractionBox[
        RowBox[{
         SubscriptBox["Hrand", "14"], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SubscriptBox["Hrand", "15"]}]}], 
        SqrtBox["2"]], ",", 
       SubscriptBox["Hrand", "16"]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"HrandAssumptions", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["Hrand", "i"], "\[Element]", "Reals"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "16"}], "}"}]}], "]"}], ",", 
      RowBox[{"0", "<", "\[Phi]", "<", 
       FractionBox["\[Pi]", "4"]}]}], "}"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6470021057414427`*^9, 3.647002151411343*^9}, {
   3.64700219052353*^9, 3.647002238471324*^9}, {3.6470022707238283`*^9, 
   3.647002308883671*^9}, 3.6470023742144423`*^9, 3.647148472628048*^9}],

Cell["Define an arbitrary entangled \[Psi]", "Text",
 CellChangeTimes->{{3.647002419365309*^9, 3.6470024330936947`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Psi]0ab", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Cos", "[", "\[Phi]", "]"}], ",", "0", ",", "0", ",", 
     RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Rho]0ab", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"#", ",", 
        SuperscriptBox["#", "\[Conjugate]"]}], "]"}], "&"}], "@", 
     "\[Psi]0ab"}], ",", "HrandAssumptions"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.647002416359742*^9, 3.647002509918939*^9}}],

Cell[TextData[{
 "Do a series of the time steps in \[Tau]=2Dt up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["\[Tau]", 
     RowBox[{"3", "/", "2"}]], ")"}], TraditionalForm]]],
 "and apply it to a given \[Rho] . The next line is the series of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["U\[Rho]", "0"], 
    SuperscriptBox["U", "\[Dagger]"]}], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.647002802112629*^9, 3.647002867148025*^9}, {
  3.647146300775362*^9, 3.647146328958787*^9}, {3.647146362494033*^9, 
  3.647146374590536*^9}, {3.65382500655575*^9, 3.653825008468583*^9}, {
  3.653825093653606*^9, 3.653825103870718*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]exp", "[", 
   RowBox[{"\[Rho]0_", ",", "H_"}], "]"}], ":=", 
  RowBox[{"\[Rho]0", "+", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Sqrt", "[", "\[Tau]", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Rho]0", ".", "H"}], "-", 
      RowBox[{"H", ".", "\[Rho]0"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"1", "/", "2"}], " ", 
    RowBox[{"\[Rho]0", ".", "H", ".", "H"}], " ", "\[Tau]"}], "-", 
   RowBox[{
    RowBox[{"1", "/", "2"}], " ", 
    RowBox[{"H", ".", "H", ".", "\[Rho]0"}], " ", "\[Tau]"}], "+", 
   RowBox[{
    RowBox[{"H", ".", "\[Rho]0", ".", "H"}], " ", "\[Tau]"}]}]}]], "Input",
 CellChangeTimes->{{3.647002868088126*^9, 3.647002874402322*^9}, {
  3.6538250046221857`*^9, 3.6538250136114683`*^9}, {3.653825079614497*^9, 
  3.653825080741098*^9}}],

Cell["", "Text",
 CellChangeTimes->{{3.647002919844348*^9, 3.647002938396901*^9}, 
   3.6538240782942047`*^9}],

Cell[CellGroupData[{

Cell["Approximate the von-Neumann entropy", "Subsection",
 CellChangeTimes->{{3.653824055054686*^9, 3.6538240587497*^9}}],

Cell["\<\
Define the von-Neumann entropy of a 2x2 System with eigenvalues ev and 1-ev\
\>", "Text",
 CellChangeTimes->{3.6538240655340853`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"vonNeumann", "[", "ev_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "ev"}], " ", 
     RowBox[{"Log", "[", "ev", "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "ev"}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "ev"}], "]"}]}]}]}], ";"}]], "Input"],

Cell["\<\
Module that will approximate the von-Neumann entropy for a given initial state\
\>", "Text",
 CellChangeTimes->{3.6538240803269863`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"approxVonNeumann", "[", "\[Rho]0_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"reduced\[Rho]", ",", "eigenvalue"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"reduced\[Rho]", "=", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"PartialTrace", "[", 
          RowBox[{
           RowBox[{"\[Rho]exp", "[", 
            RowBox[{"\[Rho]0", ",", "HGUE"}], "]"}], ",", "1", ",", "2", ",", 
           "2"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Tau]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
       "Normal"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"eigenvalue", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Eigenvalues", "[", 
           RowBox[{"reduced\[Rho]", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Tau]", ",", "0", ",", "1"}], "}"}]}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "//", "Normal"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"vonNeumann", "[", "eigenvalue", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Tau]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
      "Normal"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.653825022224641*^9, 3.653825026778723*^9}}],

Cell[CellGroupData[{

Cell["Approximation for an arbitrary (not zero entanglement) state", \
"Subsubsection",
 CellChangeTimes->{{3.647150193133441*^9, 3.647150226806404*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"vonNeumannApprox", "=", 
   RowBox[{"approxVonNeumann", "[", "\[Rho]0ab", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.647003224890162*^9, 3.647003229235714*^9}}],

Cell[TextData[{
 "Do the limit for random numbers (note that there is no ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Hrand", "i"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " in a logarithm, there are only powers)"
}], "Text",
 CellChangeTimes->{{3.647003235517721*^9, 3.64700326995918*^9}, 
   3.647148634605822*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"HReduce", "[", "M_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"C", "=", "M"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"C", "=", 
       RowBox[{"Expand", "[", "C", "]"}]}], ";", 
      RowBox[{"C", "=", 
       RowBox[{"C", "/.", "\[VeryThinSpace]", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           SubsuperscriptBox["Hrand", "i", "4"], "\[Rule]", "3"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "16"}], "}"}]}], "]"}]}]}], ";", 
      RowBox[{"C", "=", 
       RowBox[{"C", "/.", "\[VeryThinSpace]", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           SubsuperscriptBox["Hrand", "i", "2"], "\[Rule]", "1"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "16"}], "}"}]}], "]"}]}]}], ";", 
      RowBox[{"C", "=", 
       RowBox[{"C", "/.", "\[VeryThinSpace]", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"i", "\[Equal]", "j"}], ",", 
             RowBox[{
              RowBox[{
               SubscriptBox["Hrand", "i"], " ", 
               SubscriptBox["Hrand", "j"]}], "\[Rule]", "1"}], ",", 
             RowBox[{
              RowBox[{
               SubscriptBox["Hrand", "i"], " ", 
               SubscriptBox["Hrand", "j"]}], "\[Rule]", "0"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "16"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"j", "-", "1"}]}], "}"}]}], "]"}], "]"}]}]}], ";", 
      RowBox[{"C", "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{"C", "/.", "\[VeryThinSpace]", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["Hrand", "i"], "\[Rule]", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "16"}], "}"}]}], "]"}]}], "]"}]}], ";", "C"}]}],
     "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.647003267820471*^9, 3.647003282320075*^9}, {
  3.647003337492978*^9, 3.647003371294559*^9}, {3.647003525946974*^9, 
  3.647003543517153*^9}, {3.64714944013868*^9, 3.64714944361607*^9}}],

Cell["Apply limit", "Text",
 CellChangeTimes->{{3.647003433579816*^9, 3.6470034426522818`*^9}, 
   3.647149997679635*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"vonNeumannApprox", "//", "HReduce"}], "//", "Simplify"}], "//", 
   "Normal"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"vonNeumannApproxIntermediate", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"%", ",", "HrandAssumptions"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6470032942266073`*^9, 3.6470032980517063`*^9}, {
   3.647003342327746*^9, 3.647003426604048*^9}, {3.6470036144342327`*^9, 
   3.647003636891673*^9}, {3.647146444288486*^9, 3.6471464533924294`*^9}, {
   3.647148703455347*^9, 3.647148705157113*^9}, {3.647148745864702*^9, 
   3.6471488165133953`*^9}, {3.647148887092888*^9, 3.64714893162531*^9}, 
   3.6471490775709047`*^9, {3.6471499421345673`*^9, 3.647149992956564*^9}, {
   3.647150146244772*^9, 3.647150154681594*^9}, 3.647161382278726*^9, 
   3.653825037019511*^9}],

Cell["The zero and first order can be simplified to", "Text",
 CellChangeTimes->{{3.647150006400311*^9, 3.647150028368647*^9}, {
  3.647150080121929*^9, 3.647150081306436*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"vonNeumannApproxZeroOrder", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Log", "[", 
      RowBox[{"Sin", "[", "\[Phi]", "]"}], "]"}]}], "-", 
    RowBox[{"Log", "[", 
     RowBox[{"Cos", "[", "\[Phi]", "]"}], "]"}], "-", 
    RowBox[{
     RowBox[{"Cos", "[", 
      RowBox[{"2", "\[Phi]"}], "]"}], 
     RowBox[{"Log", "[", 
      RowBox[{"Cot", "[", "\[Phi]", "]"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vonNeumannApproxFirstOrder", "=", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"4", " ", "\[Phi]"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"Cot", "[", "\[Phi]", "]"}], "]"}], " ", 
     RowBox[{"Sec", "[", 
      RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"smallTimeApproximationOfVonNeumann", "=", 
  RowBox[{"vonNeumannApproxZeroOrder", " ", "+", " ", 
   RowBox[{"\[Tau]", " ", "vonNeumannApproxFirstOrder"}]}]}]}], "Input",
 CellChangeTimes->{{3.647150037686512*^9, 3.647150125089278*^9}, {
  3.653825122953163*^9, 3.653825123367976*^9}}],

Cell["Test that the simplification is correct", "Text",
 CellChangeTimes->{{3.6471501275948067`*^9, 3.647150135219644*^9}, {
  3.647150271343598*^9, 3.647150271671822*^9}}],

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
   "vonNeumannApproxIntermediate", "-", 
    "smallTimeApproximationOfVonNeumann"}], ",", "HrandAssumptions"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.647150034041135*^9, 3.647150034748612*^9}, {
   3.6471501372787657`*^9, 3.647150163753763*^9}, {3.647150278454524*^9, 
   3.647150289733704*^9}, 3.6471613859020967`*^9}],

Cell["Result for a fully entangled initial state", "Text",
 CellChangeTimes->{{3.647146425290038*^9, 3.6471464324582644`*^9}}],

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{"smallTimeApproximationOfVonNeumann", ",", 
   RowBox[{"\[Phi]", "->", 
    RowBox[{"\[Pi]", "/", "4"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.647003487383869*^9, 3.647003512747993*^9}, {
  3.6471464579124727`*^9, 3.647146458241315*^9}, {3.647150242861343*^9, 
  3.647150246156333*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Approximate for a unentangled initial state", "Subsubsection",
 CellChangeTimes->{{3.647147949447884*^9, 3.647147971689876*^9}}],

Cell[TextData[{
 "Do the normal approximation first. Care that in the ensemble average, there \
is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SuperscriptBox["h", "2"], "]"}], 
    SuperscriptBox["h", "2"], " "}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", where ",
 Cell[BoxData[
  FormBox["h", TraditionalForm]],
  FormatType->"TraditionalForm"],
 " is a normal distributed random number. Calculate the ensemble average by \
integrating."
}], "Text",
 CellChangeTimes->{{3.647147976626039*^9, 3.647148039892209*^9}}],

Cell[BoxData[{
 RowBox[{"approxVonNeumann", "[", 
  SubscriptBox["\[Rho]", "u0"], "]"}], "\[IndentingNewLine]", 
 RowBox[{"smallTimeApproximationOfVonNeumannUnentangled", "=", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"%", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["Hrand", "6"], "2"], "+", 
           SuperscriptBox[
            SubscriptBox["Hrand", "7"], "2"]}], ")"}]}], "/", "2"}], "]"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{"2", "\[Pi]"}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["Hrand", "6"], ",", 
      RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["Hrand", "7"], ",", 
      RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.647147820726947*^9, 3.6471478300661993`*^9}, {
  3.647147881452393*^9, 3.647147940120569*^9}, {3.64714804717271*^9, 
  3.647148050998547*^9}, {3.653823765507401*^9, 3.653823775474308*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Approximate the R\[EAcute]nyi entropy for q = 2", "Subsection",
 CellChangeTimes->{{3.653824104117379*^9, 3.653824135693989*^9}}],

Cell["R\[EAcute]nji entropy for arbitrary q", "Text",
 CellChangeTimes->{{3.6538241265812283`*^9, 3.653824141677845*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"renyi", "[", 
    RowBox[{"ev_", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{
      SuperscriptBox["ev", "q"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "ev"}], ")"}], "q"]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.653823820764505*^9, 3.6538238637639227`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"approxRenyi", "[", 
   RowBox[{"\[Rho]0_", ",", "q_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"reduced\[Rho]", ",", "eigenvalue"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"reduced\[Rho]", "=", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"PartialTrace", "[", 
          RowBox[{
           RowBox[{"\[Rho]exp", "[", 
            RowBox[{"\[Rho]0", ",", "HGUE"}], "]"}], ",", "1", ",", "2", ",", 
           "2"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Tau]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
       "Normal"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"eigenvalue", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Eigenvalues", "[", 
           RowBox[{"reduced\[Rho]", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Tau]", ",", "0", ",", "1"}], "}"}]}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "//", "Normal"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"renyi", "[", 
         RowBox[{"eigenvalue", ",", "q"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Tau]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
      "Normal"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.653823803567133*^9, 3.653823805711418*^9}, {
  3.653823869550723*^9, 3.653823874902769*^9}, {3.653825141677548*^9, 
  3.653825146261043*^9}}],

Cell["Same calculation as above but for q = 2", "Text",
 CellChangeTimes->{{3.65382414834984*^9, 3.6538241608459463`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"renyiApprox", "=", 
   RowBox[{"approxRenyi", "[", 
    RowBox[{"\[Rho]0ab", ",", "2"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.653823885259884*^9, 3.653823898260703*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"renyiApprox", "//", "HReduce"}], "//", "Simplify"}], "//", 
   "Normal"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"renyiApproxIntermediate", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"%", ",", "HrandAssumptions"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.653823914108387*^9, 3.6538239152122517`*^9}}],

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{"renyiApproxIntermediate", ",", 
   RowBox[{"\[Phi]", "\[Rule]", 
    RowBox[{"\[Pi]", "/", "4"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.653824167931699*^9, 3.653824168147709*^9}}],

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{"renyiApproxIntermediate", ",", 
   RowBox[{"\[Phi]", "\[Rule]", "\[Pi]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6538239738456383`*^9, 3.6538240088596563`*^9}}]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowToolbars->"EditBar",
WindowSize->{959, 1140},
WindowMargins->{{-9, Automatic}, {Automatic, -8}},
FrontEndVersion->"10.0 for Linux x86 (64-bit) (June 27, 2014)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 233, 3, 154, "Title"],
Cell[816, 27, 167, 4, 67, "Subtitle"],
Cell[986, 33, 1028, 18, 168, "Text"],
Cell[CellGroupData[{
Cell[2039, 55, 191, 2, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[2255, 61, 106, 1, 69, "Section"],
Cell[CellGroupData[{
Cell[2386, 66, 220, 4, 33, "Subsubsection"],
Cell[2609, 72, 1303, 35, 130, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3949, 112, 104, 1, 33, "Subsubsection"],
Cell[4056, 115, 921, 28, 86, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5014, 148, 153, 2, 33, "Subsubsection"],
Cell[5170, 152, 3057, 79, 209, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8264, 236, 116, 1, 33, "Subsubsection"],
Cell[8383, 239, 1410, 42, 108, "Input"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[9854, 288, 295, 4, 58, "Chapter"],
Cell[CellGroupData[{
Cell[10174, 296, 106, 1, 69, "Section"],
Cell[CellGroupData[{
Cell[10305, 301, 112, 1, 35, "Subsection"],
Cell[10420, 304, 636, 18, 41, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11093, 327, 228, 3, 35, "Subsection"],
Cell[11324, 332, 4072, 138, 265, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15433, 475, 168, 2, 35, "Subsection"],
Cell[CellGroupData[{
Cell[15626, 481, 284, 6, 33, "Subsubsection"],
Cell[15913, 489, 1449, 42, 109, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17399, 536, 173, 2, 33, "Subsubsection"],
Cell[17575, 540, 1628, 48, 109, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19240, 593, 161, 2, 33, "Subsubsection"],
Cell[19404, 597, 874, 21, 43, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20315, 623, 215, 4, 33, "Subsubsection"],
Cell[20533, 629, 1523, 34, 64, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22093, 668, 170, 2, 33, "Subsubsection"],
Cell[22266, 672, 883, 25, 65, "Input"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[23210, 704, 400, 11, 55, "Section"],
Cell[CellGroupData[{
Cell[23635, 719, 342, 8, 35, "Subsection"],
Cell[CellGroupData[{
Cell[24002, 731, 309, 9, 33, "Subsubsection"],
Cell[24314, 742, 1960, 57, 109, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26311, 804, 251, 4, 33, "Subsubsection"],
Cell[26565, 810, 2154, 50, 201, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28756, 865, 180, 2, 33, "Subsubsection"],
Cell[28939, 869, 304, 7, 41, "Input"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[29304, 883, 270, 3, 55, "Section"],
Cell[CellGroupData[{
Cell[29599, 890, 121, 1, 35, "Subsection"],
Cell[CellGroupData[{
Cell[29745, 895, 316, 5, 33, "Subsubsection"],
Cell[30064, 902, 404, 10, 41, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30505, 917, 199, 2, 33, "Subsubsection"],
Cell[30707, 921, 691, 16, 41, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31435, 942, 373, 10, 33, "Subsubsection"],
Cell[31811, 954, 589, 15, 64, "Input"],
Cell[32403, 971, 425, 11, 31, "Text"],
Cell[32831, 984, 176, 4, 31, "Text"],
Cell[33010, 990, 2499, 71, 151, "Input"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[35570, 1068, 371, 5, 55, "Section"],
Cell[CellGroupData[{
Cell[35966, 1077, 307, 5, 35, "Subsection"],
Cell[36276, 1084, 1320, 39, 68, "Input"],
Cell[37599, 1125, 473, 14, 36, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[38109, 1144, 236, 4, 35, "Subsection"],
Cell[38348, 1150, 2468, 69, 108, "Input"],
Cell[CellGroupData[{
Cell[40841, 1223, 167, 3, 33, "Subsubsection"],
Cell[41011, 1228, 228, 6, 41, "Input"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[41300, 1241, 448, 7, 55, "Section"],
Cell[CellGroupData[{
Cell[41773, 1252, 208, 3, 35, "Subsection"],
Cell[41984, 1257, 1030, 29, 64, "Input"],
Cell[CellGroupData[{
Cell[43039, 1290, 214, 4, 33, "Subsubsection"],
Cell[43256, 1296, 1595, 48, 97, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[44900, 1350, 179, 2, 35, "Subsection"],
Cell[CellGroupData[{
Cell[45104, 1356, 124, 1, 33, "Subsubsection"],
Cell[45231, 1359, 207, 5, 41, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[45475, 1369, 228, 4, 33, "Subsubsection"],
Cell[45706, 1375, 492, 11, 41, "Input"],
Cell[46201, 1388, 210, 4, 31, "Text"],
Cell[46414, 1394, 3116, 85, 195, "Input"],
Cell[49533, 1481, 535, 15, 52, "Text"],
Cell[50071, 1498, 470, 12, 41, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50578, 1515, 213, 3, 33, "Subsubsection"],
Cell[50794, 1520, 426, 11, 41, "Input"],
Cell[51223, 1533, 107, 1, 31, "Text"],
Cell[51333, 1536, 313, 8, 41, "Input"],
Cell[51649, 1546, 119, 1, 31, "Text"],
Cell[51771, 1549, 641, 22, 64, "Input"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[52485, 1579, 103, 1, 58, "Chapter"],
Cell[CellGroupData[{
Cell[52613, 1584, 645, 10, 107, "Section"],
Cell[CellGroupData[{
Cell[53283, 1598, 149, 2, 35, "Subsection"],
Cell[53435, 1602, 248, 5, 31, "Text"],
Cell[CellGroupData[{
Cell[53708, 1611, 111, 1, 33, "Subsubsection"],
Cell[53822, 1614, 899, 27, 47, "Input"],
Cell[54724, 1643, 142, 1, 31, "Text"],
Cell[54869, 1646, 1321, 34, 86, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[56239, 1686, 122, 1, 35, "Subsection"],
Cell[CellGroupData[{
Cell[56386, 1691, 261, 3, 33, "Subsubsection"],
Cell[56650, 1696, 331, 8, 52, "Text"],
Cell[56984, 1706, 667, 17, 47, "Input"],
Cell[57654, 1725, 112, 1, 30, "Text"],
Cell[57769, 1728, 498, 12, 41, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58304, 1745, 197, 2, 33, "Subsubsection"],
Cell[58504, 1749, 192, 6, 31, "Text"],
Cell[58699, 1757, 520, 14, 41, "Input"],
Cell[59222, 1773, 208, 4, 31, "Text"],
Cell[59433, 1779, 446, 13, 41, "Input"],
Cell[59882, 1794, 170, 3, 31, "Text"],
Cell[60055, 1799, 406, 11, 64, "Input"],
Cell[60464, 1812, 330, 7, 51, "Text"],
Cell[60797, 1821, 667, 18, 64, "Input"],
Cell[61467, 1841, 428, 7, 51, "Text"],
Cell[61898, 1850, 743, 19, 64, "Input"],
Cell[62644, 1871, 142, 1, 31, "Text"],
Cell[62789, 1874, 320, 9, 47, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[63146, 1888, 239, 3, 33, "Subsubsection"],
Cell[63388, 1893, 938, 24, 41, "Input"],
Cell[64329, 1919, 97, 1, 30, "Text"],
Cell[64429, 1922, 530, 17, 41, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64996, 1944, 250, 4, 33, "Subsubsection"],
Cell[65249, 1950, 160, 2, 31, "Text"],
Cell[65412, 1954, 485, 14, 41, "Input"],
Cell[65900, 1970, 636, 16, 41, "Input"],
Cell[66539, 1988, 184, 5, 41, "Input"],
Cell[66726, 1995, 415, 8, 41, "Input"],
Cell[67144, 2005, 219, 5, 41, "Input"],
Cell[67366, 2012, 545, 18, 76, "Text"],
Cell[67914, 2032, 203, 6, 30, "Text"],
Cell[68120, 2040, 315, 7, 41, "Input"],
Cell[68438, 2049, 522, 11, 41, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[68997, 2065, 132, 1, 33, "Subsubsection"],
Cell[69132, 2068, 230, 5, 31, "Text"],
Cell[69365, 2075, 520, 12, 64, "Input"],
Cell[69888, 2089, 239, 4, 31, "Text"],
Cell[70130, 2095, 483, 13, 86, "Input"],
Cell[70616, 2110, 215, 4, 31, "Text"],
Cell[70834, 2116, 4577, 104, 240, "Input"],
Cell[75414, 2222, 280, 5, 51, "Text"],
Cell[75697, 2229, 1430, 37, 108, "Input"],
Cell[77130, 2268, 234, 5, 31, "Text"],
Cell[77367, 2275, 671, 15, 41, "Input"],
Cell[78041, 2292, 207, 4, 31, "Text"],
Cell[78251, 2298, 543, 15, 41, "Input"]
}, Closed]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[78855, 2320, 754, 11, 93, "Section"],
Cell[CellGroupData[{
Cell[79634, 2335, 311, 4, 35, "Subsection"],
Cell[79948, 2341, 502, 14, 36, "Text"],
Cell[80453, 2357, 1947, 51, 87, "Input"],
Cell[82403, 2410, 168, 3, 31, "Text"],
Cell[82574, 2415, 1414, 41, 87, "Input"],
Cell[83991, 2458, 2383, 57, 174, "Input"],
Cell[86377, 2517, 659, 13, 130, "Input"],
Cell[87039, 2532, 214, 4, 41, "Input"],
Cell[87256, 2538, 361, 6, 31, "Text"],
Cell[87620, 2546, 3992, 114, 130, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[91649, 2665, 194, 2, 35, "Subsection"],
Cell[CellGroupData[{
Cell[91868, 2671, 100, 1, 33, "Subsubsection"],
Cell[91971, 2674, 103, 1, 31, "Text"],
Cell[92077, 2677, 2943, 81, 175, "Input"],
Cell[95023, 2760, 138, 1, 31, "Text"],
Cell[95164, 2763, 2255, 66, 108, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[97456, 2834, 159, 2, 33, "Subsubsection"],
Cell[97618, 2838, 123, 1, 31, "Text"],
Cell[97744, 2841, 2496, 58, 197, "Input"],
Cell[100243, 2901, 1728, 41, 218, "Input"],
Cell[101974, 2944, 1077, 26, 130, "Input"],
Cell[103054, 2972, 119, 1, 31, "Text"],
Cell[103176, 2975, 1246, 33, 64, "Input"],
Cell[104425, 3010, 144, 1, 31, "Text"],
Cell[104572, 3013, 2543, 61, 240, "Input"],
Cell[107118, 3076, 104, 1, 31, "Text"],
Cell[107225, 3079, 1488, 43, 86, "Input"],
Cell[108716, 3124, 272, 6, 31, "Text"],
Cell[108991, 3132, 1729, 38, 130, "Input"],
Cell[110723, 3172, 227, 5, 31, "Text"],
Cell[110953, 3179, 854, 15, 41, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[111844, 3199, 165, 2, 33, "Subsubsection"],
Cell[112012, 3203, 16038, 433, 746, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[128099, 3642, 137, 1, 35, "Subsection"],
Cell[128239, 3645, 1119, 27, 41, "Input"],
Cell[129361, 3674, 1002, 26, 86, "Input"],
Cell[130366, 3702, 93, 1, 30, "Text"],
Cell[130462, 3705, 208, 4, 41, "Input"],
Cell[130673, 3711, 88, 1, 30, "Text"],
Cell[130764, 3714, 225, 5, 41, "Input"]
}, Closed]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[131050, 3726, 172, 2, 58, "Chapter"],
Cell[CellGroupData[{
Cell[131247, 3732, 249, 3, 69, "Section"],
Cell[131499, 3737, 111, 1, 30, "Text"],
Cell[131613, 3740, 615, 20, 68, "Input"],
Cell[CellGroupData[{
Cell[132253, 3764, 110, 1, 35, "Subsection"],
Cell[132366, 3767, 1056, 35, 95, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133459, 3807, 154, 2, 35, "Subsection"],
Cell[CellGroupData[{
Cell[133638, 3813, 237, 5, 33, "Subsubsection"],
Cell[133878, 3820, 598, 17, 65, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134513, 3842, 395, 7, 59, "Subsubsection"],
Cell[134911, 3851, 665, 12, 64, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135613, 3868, 172, 2, 33, "Subsubsection"],
Cell[135788, 3872, 351, 9, 41, "Input"],
Cell[136142, 3883, 449, 11, 54, "Text"],
Cell[136594, 3896, 448, 8, 64, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[137091, 3910, 109, 1, 35, "Subsection"],
Cell[137203, 3913, 455, 8, 71, "Text"],
Cell[137661, 3923, 292, 7, 64, "Input"],
Cell[137956, 3932, 117, 1, 31, "Text"],
Cell[138076, 3935, 539, 9, 41, "Input"],
Cell[138618, 3946, 304, 4, 31, "Text"],
Cell[138925, 3952, 583, 10, 41, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139545, 3967, 131, 1, 35, "Subsection"],
Cell[139679, 3970, 1632, 57, 93, "Text"],
Cell[141314, 4029, 817, 22, 43, "Input"],
Cell[CellGroupData[{
Cell[142156, 4055, 212, 3, 33, "Subsubsection"],
Cell[142371, 4060, 13483, 362, 825, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[155891, 4427, 119, 1, 33, "Subsubsection"],
Cell[156013, 4430, 886, 26, 75, "Input"]
}, Closed]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[156960, 4463, 169, 2, 55, "Section"],
Cell[157132, 4467, 258, 5, 51, "Text"],
Cell[157393, 4474, 1726, 52, 154, "Text"],
Cell[CellGroupData[{
Cell[159144, 4530, 115, 1, 35, "Subsection"],
Cell[159262, 4533, 131, 1, 31, "Text"],
Cell[159396, 4536, 388, 10, 41, "Input"],
Cell[159787, 4548, 769, 23, 56, "Text"],
Cell[160559, 4573, 673, 19, 41, "Input"],
Cell[161235, 4594, 290, 8, 32, "Text"],
Cell[161528, 4604, 1403, 36, 152, "Input"],
Cell[162934, 4642, 203, 4, 31, "Text"],
Cell[163140, 4648, 476, 12, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[163653, 4665, 265, 4, 35, "Subsection"],
Cell[163921, 4671, 156, 2, 31, "Text"],
Cell[164080, 4675, 605, 17, 41, "Input"],
Cell[164688, 4694, 397, 8, 41, "Input"],
Cell[165088, 4704, 290, 6, 41, "Input"],
Cell[165381, 4712, 124, 1, 31, "Text"],
Cell[165508, 4715, 578, 11, 41, "Input"],
Cell[166089, 4728, 680, 15, 64, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[166806, 4748, 120, 1, 35, "Subsection"],
Cell[166929, 4751, 332, 11, 32, "Text"],
Cell[167264, 4764, 280, 6, 41, "Input"],
Cell[167547, 4772, 767, 26, 56, "Text"],
Cell[168317, 4800, 522, 15, 71, "Input"],
Cell[168842, 4817, 139, 1, 31, "Text"],
Cell[168984, 4820, 342, 8, 64, "Input"],
Cell[169329, 4830, 236, 7, 43, "Text"],
Cell[169568, 4839, 1236, 33, 86, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170841, 4877, 127, 1, 35, "Subsection"],
Cell[170971, 4880, 388, 7, 90, "Text"],
Cell[171362, 4889, 655, 18, 41, "Input"],
Cell[CellGroupData[{
Cell[172042, 4911, 167, 2, 33, "Subsubsection"],
Cell[172212, 4915, 97, 1, 30, "Text"],
Cell[172312, 4918, 250, 6, 41, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172599, 4929, 158, 2, 33, "Subsubsection"],
Cell[172760, 4933, 252, 6, 41, "Input"],
Cell[173015, 4941, 214, 4, 51, "Text"],
Cell[173232, 4947, 783, 22, 41, "Input"],
Cell[174018, 4971, 583, 17, 41, "Text"],
Cell[174604, 4990, 294, 8, 69, "Input"],
Cell[174901, 5000, 159, 2, 30, "Text"],
Cell[175063, 5004, 457, 14, 64, "Input"],
Cell[175523, 5020, 110, 1, 31, "Text"],
Cell[175636, 5023, 145, 3, 41, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175818, 5031, 164, 2, 33, "Subsubsection"],
Cell[175985, 5035, 249, 7, 41, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[176271, 5047, 121, 1, 33, "Subsubsection"],
Cell[176395, 5050, 443, 12, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[176875, 5067, 128, 1, 33, "Subsubsection"],
Cell[177006, 5070, 206, 5, 41, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[177261, 5081, 127, 1, 35, "Subsection"],
Cell[177391, 5084, 229, 5, 31, "Text"],
Cell[177623, 5091, 450, 14, 41, "Input"],
Cell[CellGroupData[{
Cell[178098, 5109, 115, 1, 33, "Subsubsection"],
Cell[178216, 5112, 567, 15, 64, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[178820, 5132, 107, 1, 33, "Subsubsection"],
Cell[178930, 5135, 252, 6, 41, "Input"],
Cell[179185, 5143, 292, 8, 69, "Input"],
Cell[179480, 5153, 408, 9, 31, "Text"],
Cell[179891, 5164, 109, 3, 41, "Input"],
Cell[180003, 5169, 470, 12, 54, "Text"],
Cell[180476, 5183, 2392, 64, 198, "Input"],
Cell[182871, 5249, 256, 5, 31, "Text"],
Cell[183130, 5256, 278, 7, 41, "Input"],
Cell[183411, 5265, 101, 1, 31, "Text"],
Cell[183515, 5268, 190, 4, 41, "Input"],
Cell[183708, 5274, 123, 1, 31, "Text"],
Cell[183834, 5277, 542, 17, 64, "Input"],
Cell[184379, 5296, 101, 1, 30, "Text"],
Cell[184483, 5299, 147, 3, 41, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184667, 5307, 113, 1, 33, "Subsubsection"],
Cell[184783, 5310, 249, 7, 41, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[185069, 5322, 128, 1, 33, "Subsubsection"],
Cell[185200, 5325, 107, 1, 31, "Text"],
Cell[185310, 5328, 175, 4, 41, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[185546, 5339, 269, 5, 93, "Section"],
Cell[185818, 5346, 495, 10, 52, "Text"],
Cell[186316, 5358, 3391, 104, 352, "Input"],
Cell[189710, 5464, 120, 1, 31, "Text"],
Cell[189833, 5467, 603, 17, 68, "Input"],
Cell[190439, 5486, 677, 17, 38, "Text"],
Cell[191119, 5505, 826, 21, 41, "Input"],
Cell[191948, 5528, 110, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[192083, 5534, 121, 1, 35, "Subsection"],
Cell[192207, 5537, 143, 3, 31, "Text"],
Cell[192353, 5542, 353, 12, 41, "Input"],
Cell[192709, 5556, 146, 3, 31, "Text"],
Cell[192858, 5561, 1448, 39, 130, "Input"],
Cell[CellGroupData[{
Cell[194331, 5604, 153, 2, 33, "Subsubsection"],
Cell[194487, 5608, 200, 4, 41, "Input"],
Cell[194690, 5614, 331, 9, 32, "Text"],
Cell[195024, 5625, 2279, 60, 215, "Input"],
Cell[197306, 5687, 121, 2, 31, "Text"],
Cell[197430, 5691, 854, 16, 64, "Input"],
Cell[198287, 5709, 176, 2, 31, "Text"],
Cell[198466, 5713, 1137, 30, 108, "Input"],
Cell[199606, 5745, 172, 2, 31, "Text"],
Cell[199781, 5749, 391, 9, 64, "Input"],
Cell[200175, 5760, 126, 1, 31, "Text"],
Cell[200304, 5763, 339, 7, 41, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[200680, 5775, 134, 1, 33, "Subsubsection"],
Cell[200817, 5778, 559, 17, 57, "Text"],
Cell[201379, 5797, 1136, 31, 90, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[202564, 5834, 135, 1, 35, "Subsection"],
Cell[202702, 5837, 121, 1, 31, "Text"],
Cell[202826, 5840, 445, 14, 41, "Input"],
Cell[203274, 5856, 1591, 43, 130, "Input"],
Cell[204868, 5901, 122, 1, 31, "Text"],
Cell[204993, 5904, 215, 5, 41, "Input"],
Cell[205211, 5911, 371, 9, 64, "Input"],
Cell[205585, 5922, 233, 5, 41, "Input"],
Cell[205821, 5929, 212, 4, 41, "Input"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

